Introduction to molecular dynamics simulations

We provide an introduction to molecular dynamics simulations in the context of the Kob-Andersen model of a glass. We introduce a complete set of tools for doing and analyzing the results of simulations at fixed NVE and NVT. The modular format of the paper allows readers to select sections that meet their needs. We start with an introduction to molecular dynamics independent of the programming language, followed by introductions to an implementation using Python and then the freely available open source software package LAMMPS. We also describe analysis tools for the quick testing of the program during its development and compute the radial distribution function and the mean square displacement using both Python and LAMMPS.

==> anc/lammpsscripts/inKALJ_T05_gofr <==
#KALJ NVT (stochastic) with g(r)

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

read_data initconf_T05eq.data # read data file (incl.mass info)

pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t 

variable rnd equal floor(random(1,100000,3259))

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
#
# seems to print only if also some MD step command
dump mydump all custom 50 confdump.*.data id type x y z vx vy vz
dump_modify mydump sort id

thermo_style custom step temp pe ke etotal 
thermo 2 #print every 2 MDsteps

# determine radial distribution function g(r)
compute rdfAABBAB all rdf 25 1 1 2 2 1 2
fix myrdf all ave/time 25 8 200 c_rdfAABBAB[*] file gofrAABBAB.data  mode vector
 
# set numerical integrator
fix nve1 all nve # NVE; default is velocity verlet
# every command needs to be compatible with Nevery
run 200  pre no every 25 "velocity all create 0.5 ${rnd} dist gaussian"


==> anc/lammpsscripts/inKALJ_nve <==
#KALJ NVE, read data

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

read_data initconf_T05eq.data # read data file (incl.mass info)

pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t 

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
 
# print every 50 MD steps  positions and velocities into confdump.*.data files
dump mydump all custom 50 confdump.*.data id type x y z vx vy vz
dump_modify mydump sort id

# set numerical integrator
fix nve1 all nve # NVE; default is velocity Verlet
run 100


==> anc/lammpsscripts/inKALJ_nve_msd_lin <==
#KALJ NVE, determine msd (linear in time, here every time step)

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

read_data initconf_T05eq.data # read data file (incl.mass info)

pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t 

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
 
thermo_style custom step temp pe ke etotal 
thermo 2 #print every 2 MDsteps

group A type 1
group B type 2
compute msdA A msd   #default com=no and average=no so rvec(t=0) used
fix msdAfix A ave/time 1 1 1 c_msdA[4] file msdA.data
compute msdB B msd   #default com=no and average=no so rvec(t=0) used
fix msdBfix B ave/time 1 1 1 c_msdB[4] file msdB.data

# set numerical integrator
fix nve1 all nve # NVE; default is velocity verlet
run 1000  


==> anc/lammpsscripts/inKALJ_nve_msd_log <==
#KALJ NVE, determine msd (logarithmic in time)

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

read_data initconf_T05eq.data # read data file (incl.mass info)

pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t 

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
 
group A type 1
group B type 2
compute msdA A msd   #default com=no and average=no so rvec(t=0) used
compute msdB B msd   #default com=no and average=no so rvec(t=0) used

variable tmsd equal logfreq3(1,200,10000000)
variable tLJ equal step*dt
thermo_style custom v_tLJ c_msdA[4] c_msdB[4] pe etotal 
thermo v_tmsd 

# set numerical integrator
fix nve1 all nve # NVE; default is velocity verlet
run 10000000  


==> anc/lammpsscripts/inKALJ_nve_msd_logdumps <==
#KALJ NVE, determine msd (logarithmic in time)

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

read_data initconf_T05eq.data # read data file (incl.mass info)

pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t 

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
 
# print dump-files logarithmic in time
variable tmsd equal logfreq3(1,200,10000000)
dump msddump all custom 5000 posudump.*.data id xu yu zu
dump_modify msddump sort id every v_tmsd

# set numerical integrator
fix nve1 all nve # NVE; default is velocity verlet
run 10000000  


==> anc/lammpsscripts/inKALJ_nve_rndposvel <==
#KALJ NVE, read data

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

# initialize positions and velocities 
# * read in from file (cases (pi) and (vi))
#read_data initconf_T05eq.data # read data file (incl.mass info)
# * random uniformly distr. pos. and veloc. from Maxwell Boltzmann distr.
#              (cases (pii) and (vii))
region my_region block 0 9.4 0 9.4 0 9.4
create_box 2 my_region
create_atoms 1 random 800 229609 my_region
create_atoms 2 random 200 691203 my_region
mass 1 1
mass 2 1
velocity all create 0.5 92561 dist gaussian
 
pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t 

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
#
# minimize (necessary for random positions)
minimize  1.0e-4 1.0e-6 1000 1000
 
# print every 50 MD steps  positions and velocities into confdump.*.data files
dump mydump all custom 50 confdump.*.data id type x y z vx vy vz
dump_modify mydump sort id

# set numerical integrator
fix nve1 all nve # NVE; default is velocity Verlet
run 100


==> anc/lammpsscripts/inKALJ_nvt_Nose <==
#KALJ NVT Nose' Hoover chain

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

read_data initconf_T05eq.data # read data file (incl.mass info)

pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t #in prev. ljv11.f Delta t=0.02 here 0.02/sqrt(48)=0.0029

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
#
# prints only if also some MD step run command follows
dump mydump all custom 50 confdump.*.data id type x y z vx vy vz
dump_modify mydump sort id

thermo_style custom step temp pe ke etotal
thermo 2 #print every 2 MDsteps


# set numerical integrator
fix nose all nvt temp 0.2 0.2 $(100.0*dt)
run 1000


==> anc/lammpsscripts/inKALJ_nvt_stat <==
#KALJ NVE, read data

atom_style atomic  
boundary p p p #periodic boundary cond. in each direction

read_data initconf_T05eq.data # read data file (incl.mass info)

pair_style    lj/cut 2.5   # Define interaction potential.
pair_coeff    1 1  1.0 1.0  2.5  # type type eps sigma rcut
pair_coeff  1 2  1.5 0.80 2.0  #typeA typeB epsAB sigmaAB rcutAB=2.5*0.8=2.0
pair_coeff  2 2  0.5 0.88 2.2  #typeB typeB epsBB sigmaBB rcutBB=2.5*0.88=2.2

timestep 0.005 #Delta t #in prev. ljv11.f Delta t=0.02 here 0.02/sqrt(48)=0.0029

variable rnd equal floor(random(1,100000,3259))

neighbor          0.3 bin
neigh_modify      every 1 delay 0 check yes # Update neighbor
 
# print every 50 MD steps  positions and velocities into confdump.*.data files
dump mydump all custom 50 confdump.*.data id type x y z vx vy vz
dump_modify mydump sort id

thermo_style custom step temp pe ke etotal 
thermo 2 #print every 2 MDsteps

# set numerical integrator
fix nve1 all nve # NVE; default is velocity verlet
run 100  pre no every 10 "velocity all create 0.2 ${rnd} dist gaussian"


==> anc/lammpsscripts/initconf_T05eq.data <==
#bin. KALJ data file T=0.5 

1000 atoms
2 atom types

0 9.4 xlo xhi
0 9.4 ylo yhi
0 9.4 zlo zhi

Masses

1 1.0
2 1.0

Atoms

1 1 2.24399 2.3078 9.07631
2 1 8.54631 2.43192 8.67359
3 1 4.01033 5.12236 2.14976
4 1 6.15492 6.38504 9.27094
5 1 2.36829 8.60606 3.93624
6 1 6.47778 0.36863 7.70825
7 1 1.34014 7.96926 8.63545
8 1 4.20864 3.12223 6.81087
9 1 2.82907 2.96527 4.47622
10 1 8.35864 8.60922 8.6709
11 1 0.82792 3.11329 8.94128
12 1 7.56733 1.45556 1.9852
13 1 8.12555 2.02075 4.87784
14 1 3.67511 5.32943 0.0631029
15 1 8.71502 3.30005 1.18919
16 1 1.87861 0.499826 6.69039
17 1 8.4914 3.99084 7.35168
18 1 8.14311 7.09546 0.00166983
19 1 3.72724 0.921448 8.04473
20 1 4.03029 2.50518 7.65504
21 1 0.694405 3.03205 2.90455
22 1 3.29109 4.625 5.88718
23 1 5.92038 2.12027 8.25887
24 1 3.22203 6.64146 5.89248
25 1 5.97332 1.95432 7.1645
26 1 0.192825 0.515777 5.11022
27 1 7.22344 8.32204 8.60395
28 1 3.55249 3.60289 6.10751
29 1 0.50758 4.64207 7.95255
30 1 9.2691 2.31999 3.10924
31 1 0.354594 3.84622 3.94718
32 1 4.11518 1.46741 5.26533
33 1 1.84547 3.34693 9.1538
34 1 7.24816 7.53287 2.38556
35 1 7.91631 8.47835 5.85714
36 1 8.96138 6.4703 1.88445
37 1 6.23659 3.86232 1.95493
38 1 1.73107 9.32717 2.47033
39 1 2.26417 7.00971 6.24858
40 1 2.11281 0.576648 0.380382
41 1 5.84158 0.270328 6.94407
42 1 0.553013 7.83904 7.15632
43 1 3.28087 1.30351 2.28181
44 1 5.69654 2.58624 4.52224
45 1 4.39309 1.02563 6.15452
46 1 1.15017 7.87528 2.80062
47 1 3.25507 6.03439 6.81232
48 1 7.63218 4.24768 2.38211
49 1 4.11338 4.23535 5.35151
50 1 8.98347 9.2867 3.00082
51 1 5.48177 5.55808 4.41577
52 1 5.16808 2.4888 0.889394
53 1 6.52638 2.89404 5.32777
54 1 8.43769 6.5122 7.44691
55 1 1.28635 2.36748 6.60439
56 1 2.62277 4.08798 6.50928
57 1 0.0306173 0.419313 6.98904
58 1 0.00268879 7.64353 0.306232
59 1 9.29146 9.32187 5.9818
60 1 9.13071 5.75133 0.169255
61 1 6.03466 5.75084 2.02696
62 1 0.883086 1.42426 2.04347
63 1 3.99119 4.54213 7.83298
64 1 4.80214 6.14809 7.96318
65 1 3.03212 2.59904 0.211118
66 1 5.4071 5.39732 8.50228
67 1 4.68199 7.04475 2.66806
68 1 2.4792 6.60897 8.35791
69 1 4.52213 3.47738 8.84129
70 1 0.850416 2.91121 4.012
71 1 7.49796 5.2262 8.9115
72 1 6.11949 6.82843 1.56009
73 1 2.32499 5.72997 1.40945
74 1 5.1452 7.10772 8.40417
75 1 1.06454 8.37777 4.13348
76 1 5.48909 1.79512 3.83685
77 1 3.45189 3.88729 7.19572
78 1 0.306106 6.06843 1.22294
79 1 5.56261 6.45966 2.64555
80 1 8.83145 5.77758 3.54856
81 1 3.15169 1.88522 3.2847
82 1 6.50058 9.28717 1.79123
83 1 2.53295 8.06687 4.80286
84 1 8.15353 6.07148 9.27563
85 1 2.42913 5.16958 2.41142
86 1 5.42732 4.44748 0.401114
87 1 7.98095 5.53724 2.9849
88 1 1.97316 8.07699 5.64346
89 1 1.30709 4.67504 0.620642
90 1 5.59942 8.95333 4.57143
91 1 8.54914 5.67616 6.88931
92 1 1.57388 9.11643 8.11736
93 1 2.09761 8.87533 0.42662
94 1 6.17766 7.21956 8.55589
95 1 5.37648 6.32888 3.71661
96 1 3.71485 8.4395 7.83936
97 1 4.24749 3.77314 1.00483
98 1 8.60078 9.22029 1.42437
99 1 1.19817 1.18262 6.1428
100 1 4.37705 2.05693 6.41735
101 1 7.09558 6.67228 1.45688
102 1 6.32175 8.05418 7.96791
103 1 2.36735 1.11406 3.76042
104 1 1.09714 9.13053 0.715991
105 1 6.99576 0.403349 6.76421
106 1 5.27824 2.76455 5.49934
107 1 9.39406 7.23428 1.30707
108 1 8.20804 8.16488 7.04124
109 1 3.47388 3.82618 3.52818
110 1 1.43737 8.08961 6.53376
111 1 1.09909 0.845603 0.028663
112 1 3.54078 3.31014 2.48334
113 1 0.218966 6.95865 7.95895
114 1 4.10542 6.197 2.39184
115 1 4.9412 0.874313 5.3023
116 1 0.921438 8.05854 0.0998726
117 1 5.76485 7.0589 6.52463
118 1 6.32108 8.86944 8.68524
119 1 7.5104 8.44428 1.07146
120 1 5.77576 8.89114 2.77298
121 1 5.126 8.82909 7.03993
122 1 0.18337 1.64607 1.29876
123 1 0.995335 1.20093 4.71462
124 1 1.76793 6.06116 0.487055
125 1 8.70525 3.19017 5.5704
126 1 2.28724 5.06667 7.07422
127 1 3.54853 7.20343 3.68882
128 1 4.9804 1.9236 7.61267
129 1 4.47573 6.29845 0.628123
130 1 1.75128 6.13783 7.68422
131 1 8.68185 0.617938 5.5953
132 1 6.75234 5.67518 2.81153
133 1 8.09313 7.06315 1.66633
134 1 5.28421 1.35621 8.58212
135 1 5.56412 2.82707 7.56125
136 1 3.23528 8.0467 8.80277
137 1 2.873 4.56191 7.708
138 1 3.70108 3.36824 8.08756
139 1 0.535127 7.36197 4.20234
140 1 1.47971 4.81944 4.89127
141 1 1.14403 2.60182 0.328526
142 1 3.42157 2.06354 6.98756
143 1 2.2727 5.96615 6.60941
144 1 8.18259 7.55145 6.20238
145 1 3.81431 7.06864 6.7503
146 1 8.86673 8.25704 2.68142
147 1 3.03385 9.37615 7.73785
148 1 8.27241 3.44371 8.15129
149 1 1.26914 6.51531 1.44668
150 1 3.46652 8.48119 5.0457
151 1 1.15974 0.378079 5.38081
152 1 5.30842 1.62958 0.203004
153 1 0.281193 5.10456 0.868921
154 1 5.86654 8.10664 7.09993
155 1 4.25665 8.35779 8.74497
156 1 4.12206 2.67852 0.876279
157 1 7.91995 0.993031 6.4692
158 1 0.957897 8.93947 7.23771
159 1 6.97223 8.37072 5.32535
160 1 7.11311 2.02913 8.71354
161 1 8.5164 3.80819 2.15637
162 1 8.35147 3.73633 9.16617
163 1 7.89267 1.62007 8.12556
164 1 3.06266 7.50262 7.89851
165 1 1.47794 1.15516 1.199
166 1 7.34617 6.50667 5.60415
167 1 8.96069 8.24813 1.58274
168 1 5.84102 3.36198 1.16822
169 1 3.70946 5.27987 5.15932
170 1 8.77275 7.63566 8.74044
171 1 9.17303 4.77131 3.70321
172 1 6.96967 8.7984 0.169201
173 1 7.43859 6.48674 2.68291
174 1 2.15106 2.17542 3.19978
175 1 3.9321 0.137614 0.221825
176 1 0.564415 9.04007 4.80791
177 1 2.05281 1.06563 4.76265
178 1 5.26877 8.08686 6.26154
179 1 5.14453 6.1754 9.12363
180 1 4.37746 8.03533 7.00559
181 1 9.03586 4.37832 1.09551
182 1 5.78788 2.22633 2.87911
183 1 4.33884 9.12394 1.9643
184 1 4.66555 3.45132 7.83682
185 1 0.620779 3.48193 6.27906
186 1 7.11743 5.88411 4.76726
187 1 5.58803 3.19024 2.40784
188 1 9.21799 6.15299 5.61278
189 1 2.8998 2.98079 6.64966
190 1 9.04755 5.5453 2.53599
191 1 6.20276 3.71263 7.72811
192 1 7.52371 5.31218 7.07184
193 1 4.49874 8.78908 6.01623
194 1 2.84254 9.322 5.35119
195 1 8.12401 0.848305 9.33352
196 1 5.80807 8.37564 3.64748
197 1 1.81165 4.70544 3.80461
198 1 2.96353 5.65082 5.84439
199 1 1.39934 7.22248 5.69458
200 1 4.13521 0.501515 3.72364
201 1 4.74661 7.15107 6.4571
202 1 1.19858 3.95173 5.51359
203 1 1.94799 6.18358 5.63533
204 1 5.77397 3.5142 6.11764
205 1 9.12692 8.11074 7.84931
206 1 6.51193 2.26024 3.67083
207 1 6.25861 1.91589 9.21114
208 1 7.35556 4.41993 5.59369
209 1 6.40716 1.01488 1.58625
210 1 9.35323 5.28109 7.33309
211 1 4.17519 1.75581 2.69887
212 1 4.19804 8.05675 2.26134
213 1 3.38186 0.849748 5.92632
214 1 8.91863 4.2586 8.29364
215 1 1.41574 7.07829 6.96521
216 1 3.71061 2.58978 8.81093
217 1 6.6845 2.8468 2.51836
218 1 3.11842 3.00722 1.36748
219 1 5.47916 6.55555 0.765316
220 1 7.69816 2.83845 9.02571
221 1 2.15306 0.798054 5.748
222 1 4.92108 3.6247 3.0487
223 1 8.07039 5.96507 2.07213
224 1 8.43147 7.70881 0.850329
225 1 2.08799 2.55234 5.08634
226 1 5.07072 6.24142 6.85511
227 1 4.08785 1.32069 1.7123
228 1 6.97992 6.4606 8.53135
229 1 2.49713 8.525 2.91393
230 1 2.18096 7.79379 0.178207
231 1 1.04148 5.90445 6.79838
232 1 5.68497 7.18437 7.53921
233 1 7.70167 7.2407 7.1212
234 1 1.00023 3.63705 0.55244
235 1 7.94937 5.60546 4.29969
236 1 2.84008 5.75143 7.76889
237 1 7.49605 2.68125 6.7421
238 1 5.14136 8.2726 0.365258
239 1 3.17642 6.20744 4.94713
240 1 4.05107 0.107431 5.43827
241 1 7.22393 3.78276 3.97025
242 1 4.73921 3.63433 6.06009
243 1 6.17347 8.0527 0.10129
244 1 6.82008 3.95397 0.955129
245 1 7.69465 2.53243 2.20107
246 1 7.92783 5.8311 8.0577
247 1 8.50439 1.60942 1.61234
248 1 9.10004 6.05241 8.0779
249 1 0.695049 6.33757 8.82946
250 1 3.2364 9.16254 3.56347
251 1 1.55774 8.66888 3.31874
252 1 5.39282 4.56421 3.83224
253 1 0.213033 6.35365 7.15026
254 1 6.49012 1.04726 4.28087
255 1 9.13412 0.746153 1.54771
256 1 8.05033 5.13178 6.1167
257 1 3.51576 8.61593 1.50873
258 1 5.52656 0.758819 4.0208
259 1 4.52145 5.13805 5.8006
260 1 3.9507 8.92607 6.90472
261 1 7.63467 3.28291 0.740787
262 1 4.5796 2.71657 2.52699
263 1 6.37119 2.61312 6.40599
264 1 8.11829 4.5921 3.93146
265 1 7.83287 3.90233 4.76342
266 1 8.49437 4.68444 2.89915
267 1 2.18401 0.117088 3.39913
268 1 5.57164 3.42207 8.54275
269 1 1.66844 6.0651 8.73804
270 1 0.132854 1.0174 6.06976
271 1 2.32481 2.00228 1.08675
272 1 5.26221 2.57986 6.53652
273 1 0.462919 5.70279 3.23492
274 1 5.44552 8.22351 8.76619
275 1 3.32184 7.03561 8.83175
276 1 9.21331 6.53 3.0189
277 1 8.10554 4.89342 4.96089
278 1 2.10982 2.541 7.21539
279 1 0.915807 0.321113 1.57574
280 1 6.49952 2.89305 8.80116
281 1 6.67317 8.05665 3.13012
282 1 4.18273 9.06676 3.02597
283 1 8.96792 8.98793 5.04702
284 1 3.77296 9.28168 8.54749
285 1 3.59779 5.68824 1.09707
286 1 0.825898 0.206514 6.42359
287 1 4.02976 5.59359 4.23361
288 1 1.2188 2.18148 1.44055
289 1 6.12308 3.20779 3.22294
290 1 1.93962 7.69721 3.46367
291 1 2.80265 0.102052 6.33782
292 1 2.15167 3.2466 5.93919
293 1 4.06719 0.678144 2.76762
294 1 1.37079 7.05303 9.29551
295 1 4.20192 2.7667 5.6408
296 1 5.90934 4.67472 7.84925
297 1 6.45555 5.52107 8.8756
298 1 2.94478 6.38269 3.58052
299 1 8.0509 8.14998 2.02101
300 1 6.90209 3.81472 2.91351
301 1 0.330503 2.64145 7.01659
302 1 6.56181 8.70415 4.44356
303 1 4.19281 6.11862 6.23695
304 1 7.40843 2.81697 4.86123
305 1 3.19879 0.765641 8.95096
306 1 0.0931254 7.0779 5.22111
307 1 6.7637 7.71427 1.39886
308 1 5.58551 1.32768 2.35571
309 1 3.373 4.9494 6.88837
310 1 2.49881 0.233565 4.34344
311 1 4.58358 0.724887 0.61977
312 1 0.371308 2.45445 1.99046
313 1 7.2009 3.55732 1.84807
314 1 5.0226 4.28569 8.37292
315 1 4.49981 5.42035 6.88387
316 1 2.5852 0.431619 2.27669
317 1 1.64265 1.67758 0.391551
318 1 8.9777 6.6239 8.94964
319 1 1.02986 0.557101 7.37311
320 1 7.98152 0.334788 3.27984
321 1 3.83129 3.21134 4.42116
322 1 0.0210113 8.42517 8.85501
323 1 3.48255 8.20158 3.12509
324 1 7.25169 4.71316 1.4909
325 1 6.64536 4.78776 2.29471
326 1 9.34662 8.82616 7.06972
327 1 3.6396 6.61797 7.67281
328 1 4.26751 3.9794 2.20105
329 1 1.10017 3.28564 2.02643
330 1 3.39579 1.93237 0.979114
331 1 2.84117 3.16796 8.7046
332 1 1.23231 2.14084 8.74258
333 1 5.67266 5.29506 3.03338
334 1 3.34356 8.08393 6.90457
335 1 4.85124 3.16134 1.61122
336 1 8.42664 6.9057 5.4152
337 1 5.91282 6.32851 8.2455
338 1 7.45461 1.27986 4.46951
339 1 7.16164 7.38804 8.19877
340 1 0.563331 6.38489 2.25512
341 1 0.127419 9.02621 1.87227
342 1 4.58797 7.03139 7.48472
343 1 2.03851 4.25376 2.91567
344 1 5.31006 0.302855 6.11719
345 1 8.69592 9.16606 4.0409
346 1 0.423063 4.1029 8.87746
347 1 2.71676 5.36164 0.575645
348 1 4.82946 2.59028 8.31457
349 1 4.56394 2.38795 9.368
350 1 5.69478 7.34567 3.31514
351 1 7.68181 4.39134 0.366837
352 1 3.69335 5.98133 8.55411
353 1 0.78553 2.22453 4.8306
354 1 1.45243 9.27842 9.12239
355 1 7.54495 4.37222 7.5162
356 1 0.172542 5.45719 8.78668
357 1 7.07791 8.48648 1.99324
358 1 6.42862 7.14692 0.550846
359 1 3.03379 1.68886 8.54737
360 1 5.94701 4.51226 4.75664
361 1 0.9477 2.1055 3.44151
362 1 5.43319 3.46935 3.98431
363 1 7.15168 7.39732 9.18051
364 1 2.64395 1.01474 1.25301
365 1 2.16653 5.11733 8.2224
366 1 7.05078 5.60674 6.09395
367 1 0.848427 4.2823 2.54169
368 1 2.59517 7.97332 1.33261
369 1 6.73519 2.60009 7.55245
370 1 5.82755 2.44915 1.71
371 1 9.31962 8.15234 4.42701
372 1 1.5089 4.31654 6.4896
373 1 5.46078 0.607957 9.38771
374 1 6.19269 6.25654 4.24438
375 1 6.32898 6.19927 5.39014
376 1 4.2759 1.6815 8.52346
377 1 1.12097 5.11766 8.58969
378 1 6.05027 8.28784 1.98471
379 1 7.80923 4.27017 8.51802
380 1 8.47799 7.29003 2.87622
381 1 2.04207 1.21091 8.93101
382 1 7.20109 6.0013 3.72804
383 1 6.67729 4.63373 0.161917
384 1 7.14887 0.555037 2.28768
385 1 4.95987 9.22899 0.78277
386 1 8.72042 0.848329 2.77072
387 1 0.318199 0.529962 4.09616
388 1 7.4916 0.0374101 1.46171
389 1 7.72264 3.44623 5.63978
390 1 3.85288 4.87264 3.4115
391 1 4.6642 9.01439 7.98504
392 1 7.94138 2.47512 5.84859
393 1 3.81147 7.70218 1.28034
394 1 0.495335 4.50832 6.77483
395 1 7.21245 8.22578 7.48145
396 1 2.96741 2.83666 3.40657
397 1 6.04946 3.65362 0.194103
398 1 8.77332 5.57443 1.36686
399 1 2.10816 3.23471 2.7874
400 1 7.71729 8.23888 3.0024
401 1 5.60735 1.52349 4.77676
402 1 8.59991 2.08339 3.85808
403 1 1.17546 5.49486 1.20721
404 1 6.41516 7.60652 4.01463
405 1 2.14271 9.14498 7.24201
406 1 4.86642 1.95983 2.00725
407 1 5.46167 1.43791 1.29213
408 1 3.40232 3.92917 1.64892
409 1 1.87803 2.88502 4.00795
410 1 0.0869578 3.62694 7.36594
411 1 5.80078 0.408813 5.18346
412 1 7.11844 0.257537 4.09143
413 1 3.94429 7.62508 9.36945
414 1 8.88385 3.72155 4.69284
415 1 2.10474 2.95654 0.697063
416 1 7.1054 1.64713 1.01928
417 1 0.887365 5.99975 5.7121
418 1 5.46148 9.08291 1.75478
419 1 8.11103 3.17856 4.01738
420 1 1.52345 1.69671 5.388
421 1 5.98987 8.04625 5.0049
422 1 4.10551 3.00732 3.44014
423 1 0.11924 3.51014 2.06242
424 1 8.07002 0.0568972 4.88518
425 1 2.66406 2.02561 4.26894
426 1 8.91913 1.25279 0.592723
427 1 6.42212 5.22395 7.08523
428 1 3.46337 8.72783 6.01644
429 1 3.14861 7.34123 0.537338
430 1 2.48595 7.1881 4.07884
431 1 8.59625 1.00499 7.34942
432 1 5.72705 1.12836 7.72935
433 1 3.52325 0.562986 7.06405
434 1 6.37152 6.03506 0.921664
435 1 1.40695 2.32736 2.5329
436 1 8.9226 2.28494 0.920959
437 1 8.52385 5.18716 8.71699
438 1 7.45327 7.20992 0.751922
439 1 4.89233 8.25928 3.14396
440 1 1.55549 5.8145 2.19724
441 1 7.23013 1.81901 2.9238
442 1 5.99111 4.2313 6.90136
443 1 3.25574 5.06224 8.51614
444 1 7.75823 6.23757 6.55436
445 1 4.38708 0.674404 8.85503
446 1 6.81287 4.49153 8.30142
447 1 2.83086 6.48558 1.03214
448 1 6.50286 8.88601 6.97138
449 1 0.429649 0.665716 0.78505
450 1 1.48319 4.27676 9.06057
451 1 5.8208 8.89829 7.81825
452 1 6.73444 6.61063 6.48991
453 1 4.93954 6.4873 1.75599
454 1 4.68051 7.15181 3.68476
455 1 6.66793 5.07552 5.26081
456 1 7.30147 4.83356 3.38626
457 1 6.26892 7.33813 2.43504
458 1 0.737206 6.98076 3.2246
459 1 0.956545 7.2355 0.830501
460 1 7.98465 1.82767 0.342331
461 1 0.769895 4.64467 3.71417
462 1 3.0653 8.08245 2.21187
463 1 1.8754 0.0920866 1.39857
464 1 8.89277 4.65915 6.55807
465 1 8.17073 7.77545 7.96979
466 1 7.43628 7.30629 3.47385
467 1 6.1624 1.21329 0.572798
468 1 8.53218 8.15273 3.77417
469 1 0.348561 2.7911 8.02592
470 1 0.340356 2.16549 5.95543
471 1 2.19439 8.53618 8.8384
472 1 5.26994 6.61241 5.72886
473 1 8.91487 1.98316 7.73098
474 1 6.68289 0.279867 9.26199
475 1 2.94543 1.2875 7.54788
476 1 9.19074 1.70703 6.75469
477 1 9.13895 0.100665 8.37449
478 1 0.93047 0.294259 3.22046
479 1 0.24274 6.65489 0.323368
480 1 5.88624 5.977 6.28832
481 1 3.91606 6.73263 1.45665
482 1 5.25042 7.79206 4.29928
483 1 5.33637 5.40897 1.19299
484 1 7.96851 4.06694 1.29089
485 1 8.43454 5.00286 7.66626
486 1 1.67845 1.94201 4.29261
487 1 0.601927 5.58341 4.84328
488 1 6.44968 3.18961 4.22579
489 1 0.633236 8.75839 2.82648
490 1 9.05149 7.13737 3.79211
491 1 6.54725 6.74054 3.28219
492 1 2.00596 7.10598 1.06067
493 1 8.7176 6.64658 0.713848
494 1 5.74615 3.56832 5.00158
495 1 2.15812 1.65966 2.14528
496 1 2.82869 2.35625 2.44411
497 1 7.22192 6.42438 7.48454
498 1 6.29228 0.996142 8.66273
499 1 4.3473 2.01744 3.69628
500 1 4.46102 4.27902 0.117517
501 1 7.07091 4.56863 6.59846
502 1 9.214 3.94529 3.02026
503 1 2.32412 7.64458 7.14679
504 1 3.28797 8.1356 4.10086
505 1 7.07413 3.75885 9.20429
506 1 2.22676 4.3552 5.56341
507 1 6.25559 9.38693 5.99734
508 1 4.87001 5.45308 3.55825
509 1 3.84339 3.28126 0.159073
510 1 5.61467 4.76711 2.05095
511 1 4.5892 0.355039 6.92504
512 1 8.74915 8.51181 0.294629
513 1 0.442226 7.45114 8.8124
514 1 1.27066 5.16372 2.9578
515 1 6.59294 7.34901 5.67897
516 1 2.37142 6.28896 2.63146
517 1 7.89853 2.37717 1.15884
518 1 1.25485 3.32072 7.12542
519 1 3.09609 3.83107 5.17316
520 1 2.03093 0.67697 7.76219
521 1 8.46399 4.19366 5.69753
522 1 4.29651 4.95332 8.73023
523 1 2.81111 7.32589 2.98322
524 1 9.35941 3.59718 0.293189
525 1 8.90449 2.58865 6.33161
526 1 4.78308 0.790189 7.92146
527 1 8.42475 1.0765 4.67611
528 1 5.37718 4.99594 6.47351
529 1 6.81278 3.56748 6.08324
530 1 5.45259 8.76536 5.56103
531 1 8.09994 8.33639 4.71365
532 1 3.15159 5.99116 1.9571
533 1 4.28048 7.58925 4.58695
534 1 7.30477 7.93 4.25689
535 1 8.27488 0.540068 8.27333
536 1 1.51014 6.8565 3.95553
537 1 0.126376 1.04768 7.96115
538 1 2.3431 6.96038 5.13433
539 1 1.93931 9.11964 5.84844
540 1 0.148379 0.868817 9.0751
541 1 6.2187 9.34531 3.70158
542 1 0.718718 5.82931 7.89598
543 1 2.91703 9.17439 9.34104
544 1 8.76682 6.44867 4.51973
545 1 7.19915 6.39591 0.190913
546 1 1.67011 5.33495 5.98877
547 1 8.14069 5.88788 5.46726
548 1 0.656822 8.59643 8.09806
549 1 2.57794 3.39771 7.66234
550 1 8.85384 8.43758 6.18736
551 1 7.04646 5.72926 1.79163
552 1 2.36019 4.43616 0.964039
553 1 1.65967 7.64623 4.63096
554 1 0.735085 4.26865 1.46265
555 1 7.03269 9.10069 2.8786
556 1 1.76791 8.86371 4.87224
557 1 2.40087 6.7516 9.37449
558 1 9.15829 3.13907 3.65717
559 1 2.63703 6.6529 7.32555
560 1 3.58815 0.464669 1.74412
561 1 4.64464 1.27443 4.35482
562 1 9.37212 9.07675 0.843238
563 1 4.49377 3.956 3.99353
564 1 7.03761 2.01686 5.63247
565 1 8.46793 2.9877 7.15396
566 1 5.02419 0.320337 2.53973
567 1 8.94436 5.42579 4.54829
568 1 2.87061 3.64938 0.416753
569 1 9.01311 2.64786 4.6289
570 1 6.25984 4.94397 1.16757
571 1 2.05255 3.54323 4.91056
572 1 1.58157 8.17566 0.997283
573 1 6.66286 1.4617 7.77426
574 1 6.64156 2.06381 4.71419
575 1 7.70918 1.12585 5.47282
576 1 2.44161 4.43186 4.55091
577 1 4.95253 4.56269 7.36144
578 1 5.34098 7.59617 2.10298
579 1 8.79724 0.745225 3.76102
580 1 2.24027 6.11214 4.39604
581 1 7.53477 1.02205 7.39649
582 1 4.9981 3.37256 0.389445
583 1 0.0893437 2.56504 0.0639915
584 1 0.27682 4.60723 4.72305
585 1 2.31492 0.235502 8.67477
586 1 4.78645 4.73317 2.80355
587 1 4.78463 8.25724 1.37744
588 1 8.09285 6.84956 8.40646
589 1 3.43845 4.47487 0.729147
590 1 6.19476 6.19814 7.27009
591 1 6.92164 5.53489 7.99348
592 1 7.15075 2.39603 0.336754
593 1 7.55961 2.20295 4.02691
594 1 4.73854 0.137116 4.58046
595 1 6.6094 1.92598 2.05782
596 1 8.9906 7.46123 7.0855
597 1 7.31465 2.88164 3.28329
598 1 9.15219 1.5869 5.25993
599 1 4.79964 0.637695 1.60487
600 1 4.31008 6.66734 9.07178
601 1 9.25775 1.49568 2.28583
602 1 3.67908 4.55168 4.39051
603 1 1.2725 3.93037 4.39974
604 1 5.52602 2.63136 9.19575
605 1 3.12797 8.32443 0.491603
606 1 1.74798 1.46743 7.10589
607 1 1.86121 2.91711 8.17518
608 1 8.50196 9.10609 7.62427
609 1 4.71491 7.28228 0.811048
610 1 5.21156 1.16741 6.75883
611 1 2.96354 2.81139 5.51277
612 1 6.83288 2.75167 1.38865
613 1 5.73444 7.73382 1.03235
614 1 1.25863 1.14973 3.70169
615 1 5.95835 9.03325 0.267383
616 1 7.20296 3.40771 8.17398
617 1 3.8524 2.33196 1.84828
618 1 6.73347 7.34468 7.26356
619 1 3.58847 3.98332 8.94128
620 1 1.10601 3.71539 8.14275
621 1 6.18378 0.484434 2.65497
622 1 7.14755 4.67312 4.47272
623 1 2.59277 7.10647 1.91287
624 1 4.55071 8.5705 5.04295
625 1 7.4562 9.35619 7.83985
626 1 9.01685 3.6326 6.41217
627 1 9.18236 4.61683 2.14415
628 1 0.706701 7.95005 5.11392
629 1 7.81135 8.10556 0.140724
630 1 0.545154 1.69842 0.229524
631 1 1.46143 6.15563 3.20144
632 1 5.14591 4.1564 1.353
633 1 2.27388 5.37978 5.13786
634 1 8.49607 1.59446 5.9407
635 1 3.69961 7.19288 2.43515
636 1 5.00805 8.01297 7.83266
637 1 4.80298 4.87898 4.71717
638 1 8.7384 0.0480337 9.32505
639 1 6.33886 4.10293 3.77914
640 1 5.93391 4.54334 8.88179
641 1 7.8112 2.56061 7.92639
642 1 4.88279 1.20403 3.27765
643 1 7.14393 1.21079 9.3808
644 1 4.62632 2.41875 4.67403
645 1 4.71562 3.47657 4.93156
646 1 5.40474 5.46198 7.41097
647 1 8.34051 5.14478 0.484385
648 1 8.00757 1.34041 3.50931
649 1 1.19648 2.78692 5.64659
650 1 6.80422 0.358339 0.871008
651 1 6.11829 4.41575 5.93444
652 1 7.08975 6.86751 4.56486
653 1 3.87687 5.53068 7.68765
654 1 5.77977 5.43769 0.259179
655 1 1.88536 5.14132 9.36223
656 1 3.01722 5.37426 4.34385
657 1 3.29821 7.34155 4.88908
658 1 0.74426 0.346867 8.43392
659 1 9.04881 5.08883 5.51405
660 1 0.230718 0.523952 2.42842
661 1 1.66825 3.79005 1.29667
662 1 2.58329 8.43374 7.80345
663 1 7.97514 9.18641 0.534648
664 1 0.190078 1.96962 8.61719
665 1 2.75939 4.57507 9.25237
666 1 2.44127 4.15277 1.93154
667 1 0.200704 5.49904 6.37015
668 1 4.1931 6.81289 5.51302
669 1 6.98873 1.67979 6.68754
670 1 6.17543 1.02615 6.31136
671 1 8.07333 7.27853 4.40579
672 1 6.68948 3.8894 5.06162
673 1 6.24864 8.29111 6.02352
674 1 1.88539 4.1424 7.43688
675 1 1.3524 5.62956 4.13498
676 1 2.89652 4.75227 3.61374
677 1 5.74248 0.401285 1.00979
678 1 0.38886 3.123 1.17093
679 1 4.21921 1.36121 7.2887
680 1 0.589614 6.81285 6.30022
681 1 3.19443 0.797715 4.90317
682 1 4.24519 4.93898 1.11851
683 1 6.46789 8.59622 1.05286
684 1 6.19838 1.27628 3.24639
685 1 7.83187 3.85257 6.58155
686 1 1.24137 6.97497 8.26121
687 1 5.63527 5.28459 5.48894
688 1 5.46923 7.20842 9.37581
689 1 8.17741 1.94514 6.91109
690 1 0.691719 5.1763 2.01828
691 1 2.68417 5.74805 9.03805
692 1 8.35762 2.88371 2.93338
693 1 1.53296 6.92944 2.45367
694 1 1.1707 8.62835 1.86649
695 1 8.50706 0.0619081 6.59508
696 1 7.16344 7.98419 6.45867
697 1 0.361256 9.32251 9.3518
698 1 6.93369 3.54778 7.10169
699 1 2.44682 8.45109 6.50468
700 1 8.35822 1.8577 2.64286
701 1 0.257252 7.45678 2.38461
702 1 1.34907 0.122024 4.18137
703 1 4.48309 1.69808 0.816527
704 1 6.41487 5.25395 3.89782
705 1 4.79939 9.10879 9.13427
706 1 1.52884 8.00528 7.56953
707 1 2.42461 2.22755 6.18109
708 1 3.16127 0.704199 3.16816
709 1 4.28574 4.43562 6.50445
710 1 3.97894 6.62627 4.4713
711 1 8.69331 1.44799 8.81575
712 1 0.941191 5.55649 0.183368
713 1 2.40825 3.76846 3.77721
714 1 7.58378 0.207005 5.87428
715 1 5.03789 7.62308 5.36584
716 1 0.700037 1.48487 7.12411
717 1 4.27508 8.45012 3.95358
718 1 8.82953 7.8717 5.39958
719 1 3.73884 9.31169 4.45552
720 1 6.0238 7.07345 4.83808
721 1 3.0815 4.94839 1.55636
722 1 2.9673 7.81108 5.86093
723 1 3.73987 1.69327 0.01885
724 1 2.77591 1.51502 0.241958
725 1 7.61596 8.92392 6.7748
726 1 9.12282 4.63541 0.0448684
727 1 5.52991 0.205784 8.50502
728 1 3.0198 2.49554 7.75721
729 1 3.60606 1.50017 4.20651
730 1 4.07211 7.77924 5.96164
731 1 1.33051 5.03018 7.33242
732 1 4.1091 7.44117 8.29929
733 1 3.29762 9.13375 2.52907
734 1 0.552563 8.20223 1.10935
735 1 4.07123 6.33376 3.44899
736 1 1.13893 7.48994 1.72354
737 1 2.27392 5.53783 3.49831
738 1 0.395715 7.91535 6.17373
739 1 1.23179 1.31797 8.06346
740 1 1.68121 4.82972 1.69557
741 1 7.67655 8.8112 3.86102
742 1 3.55675 2.28939 4.87854
743 1 7.84426 6.19387 0.995452
744 1 5.79234 4.23607 2.87818
745 1 3.30658 4.41801 2.61206
746 1 6.6161 1.10986 5.40087
747 1 6.86448 9.36974 5.11347
748 1 4.13552 8.53353 0.617026
749 1 8.15589 6.54858 3.62644
750 1 7.08389 0.793699 3.25587
751 1 0.437665 3.32471 4.95222
752 1 9.11478 3.25272 8.69957
753 1 7.24798 0.77158 8.4128
754 1 7.9562 3.80369 3.23062
755 1 3.47864 6.3351 0.187165
756 1 2.25239 4.11199 8.4682
757 1 0.825603 4.8781 5.66998
758 1 0.0903187 4.02079 5.59965
759 1 1.2799 3.75649 3.36835
760 1 2.12622 2.6869 1.79164
761 1 3.62741 0.959544 0.774275
762 1 8.21905 4.96838 1.95246
763 1 8.48504 2.88819 0.253528
764 1 4.59463 5.98244 5.08208
765 1 2.26244 7.62371 8.49584
766 1 0.127584 1.59102 4.05849
767 1 2.71652 1.22701 6.55245
768 1 6.21274 2.52382 0.616333
769 1 5.15704 4.34207 5.47526
770 1 1.98019 7.92468 2.19779
771 1 1.73069 0.855924 2.81776
772 1 7.64073 7.60315 5.30141
773 1 5.02198 5.61684 2.29723
774 1 2.93078 0.0423678 1.01795
775 1 4.77292 5.32896 0.184724
776 1 8.72552 6.5935 6.39549
777 1 5.00724 6.80887 4.65603
778 1 0.246937 7.95863 3.38531
779 1 5.10232 2.62799 3.46266
780 1 5.07544 1.74823 5.77878
781 1 3.38828 5.62742 2.97734
782 1 2.15944 1.89034 8.05062
783 1 3.37093 1.89602 5.98952
784 1 0.267576 8.9628 3.7843
785 1 7.16606 5.44842 0.637632
786 1 0.43465 1.26311 3.11306
787 1 0.97922 8.77147 5.78231
788 1 7.90502 0.937786 0.930315
789 1 5.12809 9.18455 3.59372
790 1 8.14894 0.675332 2.00904
791 1 8.05567 9.0857 2.43192
792 1 1.18974 2.33442 7.65245
793 1 5.23961 3.61274 6.96086
794 1 7.59018 9.37374 8.89173
795 1 0.409186 6.34174 4.13295
796 1 1.2101 6.53046 4.94002
797 1 8.7136 2.60992 1.99094
798 1 2.6897 1.65038 5.34147
799 1 6.01836 2.02656 5.57441
800 1 2.51629 8.85116 1.84418
801 2 1.29926 3.03601 1.10337
802 2 0.679542 1.4259 5.5433
803 2 4.65064 3.02062 4.11482
804 2 6.05148 3.21585 6.94308
805 2 7.42247 5.20511 2.2917
806 2 9.15172 7.43202 6.10306
807 2 4.15665 3.99979 3.11157
808 2 3.86447 9.30623 7.67706
809 2 3.01611 3.91181 4.28466
810 2 6.51975 4.788 3.17859
811 2 2.00379 0.217343 5.0964
812 2 7.83725 1.60031 8.95819
813 2 3.8721 7.5312 7.48478
814 2 1.85057 3.96753 0.4229
815 2 5.12431 4.02285 2.23827
816 2 4.78524 4.91719 1.90578
817 2 4.6625 1.10771 2.34389
818 2 7.19853 0.836885 1.48708
819 2 3.88539 7.01904 0.603491
820 2 5.28646 3.92854 9.13215
821 2 3.26395 0.698745 4.007
822 2 2.95761 8.87748 8.45261
823 2 5.60019 0.440683 3.29154
824 2 4.5714 1.31262 0.0293805
825 2 5.68297 1.83435 6.42003
826 2 5.07511 8.51875 2.24972
827 2 2.73745 0.891103 8.27598
828 2 0.142149 0.470622 3.28696
829 2 8.83613 2.82578 7.96102
830 2 0.124595 2.9711 5.6829
831 2 7.83562 8.58463 7.95743
832 2 3.91725 3.23602 1.68506
833 2 1.4851 4.47837 8.09827
834 2 6.93012 5.89478 6.863
835 2 5.12249 7.60001 7.02185
836 2 1.08156 0.492338 2.41801
837 2 6.29136 5.18064 6.17132
838 2 3.57489 2.45529 4.02374
839 2 5.07252 5.81 5.95273
840 2 4.37677 3.85957 7.14961
841 2 8.88181 0.388346 4.61374
842 2 3.00636 1.9838 1.68676
843 2 5.79418 8.02615 2.76137
844 2 4.75845 5.21485 7.9947
845 2 3.66581 8.74805 9.28167
846 2 0.500097 8.70146 6.47162
847 2 0.748277 4.81189 9.25218
848 2 5.61604 8.56291 1.05694
849 2 6.18109 5.57903 4.84507
850 2 0.593961 1.97325 2.64711
851 2 2.12522 6.80744 3.3651
852 2 0.192272 5.42557 4.0988
853 2 5.20935 4.10132 4.55828
854 2 2.94696 0.666928 0.368537
855 2 4.14899 0.13958 1.0716
856 2 7.09602 1.07582 6.08937
857 2 7.41801 8.87015 4.72649
858 2 0.992059 6.57487 7.51773
859 2 8.45174 3.9289 0.613771
860 2 4.29712 5.51444 2.92624
861 2 5.40559 3.93018 7.72957
862 2 2.68983 8.57418 5.5641
863 2 3.68677 0.178901 6.30451
864 2 8.79943 5.60184 6.12406
865 2 3.65205 1.8041 7.99639
866 2 7.14134 2.7547 5.91739
867 2 8.31507 8.53097 1.05121
868 2 7.3683 1.9435 7.38939
869 2 5.75078 7.43357 5.74734
870 2 4.48831 4.80231 3.95517
871 2 2.16136 5.24141 4.33401
872 2 4.93813 0.0106764 5.40165
873 2 6.26694 0.277347 4.51628
874 2 0.154643 8.54547 5.48141
875 2 4.69516 7.69937 9.03005
876 2 1.85429 0.790996 1.92817
877 2 7.93466 0.608999 4.11557
878 2 2.54405 3.62031 1.20752
879 2 9.2036 4.45951 7.39555
880 2 1.64026 3.94355 2.15788
881 2 6.52967 6.74855 7.80709
882 2 0.254777 3.71447 8.18823
883 2 8.35512 9.19821 5.67432
884 2 8.83865 4.51881 4.45684
885 2 4.75 2.67222 7.3007
886 2 6.58466 1.02386 7.09471
887 2 1.89986 1.51984 6.27974
888 2 8.28293 8.8223 3.27438
889 2 8.10804 4.60313 6.90146
890 2 7.67291 1.77497 6.22383
891 2 6.56492 6.43864 2.35229
892 2 2.66921 3.37557 2.15687
893 2 6.74284 8.86375 7.97313
894 2 9.00221 1.50866 3.21918
895 2 3.77778 6.06897 5.4842
896 2 6.72324 7.69377 4.89754
897 2 3.47039 2.99192 7.24174
898 2 2.54885 1.17384 2.72749
899 2 0.925926 4.07736 7.41217
900 2 5.49179 6.17466 5.00676
901 2 3.81019 1.26956 3.35008
902 2 5.08342 4.79586 9.06677
903 2 2.7559 7.97076 3.52834
904 2 8.80544 2.06255 0.116665
905 2 3.63476 3.2606 5.23513
906 2 5.71937 1.15033 5.57332
907 2 1.45813 5.6882 5.11884
908 2 1.47876 9.06099 6.58982
909 2 8.73819 2.31979 5.4152
910 2 6.33067 3.81506 8.65556
911 2 4.68177 6.2147 4.17462
912 2 2.14849 3.45798 6.92385
913 2 5.99509 4.20556 1.19487
914 2 2.53345 1.86635 7.06583
915 2 2.58756 0.499039 7.12565
916 2 3.01457 7.3497 6.61384
917 2 0.241184 8.52694 0.29378
918 2 7.7419 3.52327 7.45002
919 2 5.75958 0.530433 1.92055
920 2 1.49716 6.46506 6.31415
921 2 8.36096 6.40938 2.72055
922 2 0.688549 7.72841 7.98071
923 2 6.66237 4.33624 7.39162
924 2 3.09259 3.93301 8.23645
925 2 2.99219 8.94576 4.52819
926 2 5.34863 4.17417 6.34855
927 2 8.20607 3.0854 4.87609
928 2 3.63015 2.71636 6.34713
929 2 7.63105 3.36443 2.55236
930 2 6.23421 8.83132 5.29068
931 2 6.11001 5.56834 7.91187
932 2 0.895797 8.69414 8.91206
933 2 4.95313 2.01476 2.90825
934 2 2.06299 6.48426 1.78684
935 2 7.41653 7.12529 6.26346
936 2 4.11288 7.6518 3.36007
937 2 4.55022 7.31316 1.82743
938 2 6.24333 1.85678 1.24786
939 2 6.97226 7.96595 0.61014
940 2 6.37158 7.68211 6.61585
941 2 1.09151 5.1416 6.51124
942 2 2.53914 4.95788 6.23967
943 2 6.66333 1.22145 2.55467
944 2 6.57018 7.89114 8.8148
945 2 1.9881 7.10874 7.77277
946 2 3.66231 1.32635 6.61315
947 2 6.71407 3.18583 0.550631
948 2 8.83426 0.0873432 2.1641
949 2 2.89142 3.6734 2.97788
950 2 2.92275 4.79481 5.16561
951 2 8.78384 0.973251 6.48603
952 2 5.72957 7.04737 4.10757
953 2 1.57237 0.614748 8.52887
954 2 8.80105 7.5117 1.89698
955 2 5.67937 8.87943 6.41639
956 2 4.41858 5.78744 8.97598
957 2 8.83783 0.448748 0.74291
958 2 7.47977 0.423103 0.348275
959 2 4.32964 5.82033 1.54389
960 2 7.53218 5.31526 5.37105
961 2 8.78734 7.16072 7.9324
962 2 3.74521 2.48175 2.78162
963 2 8.19826 3.10751 6.31922
964 2 3.79362 5.34878 6.24822
965 2 4.03228 0.731306 4.69333
966 2 7.64877 4.99106 8.10845
967 2 7.75526 5.47204 1.31019
968 2 7.87439 1.02086 2.75787
969 2 7.85138 6.41945 4.82913
970 2 7.88235 7.70704 8.80417
971 2 0.520162 1.88326 7.84098
972 2 0.982526 6.30852 0.626912
973 2 1.3684 1.58116 2.97937
974 2 7.36844 0.60254 4.92784
975 2 0.328745 9.38519 7.7041
976 2 8.03174 0.310994 7.25454
977 2 3.06667 8.91692 7.00046
978 2 9.1238 5.12109 8.13454
979 2 7.98647 3.21227 1.60678
980 2 1.14576 7.61968 3.7231
981 2 1.32338 2.97441 4.72259
982 2 8.62807 3.83047 3.78416
983 2 0.732593 1.34948 8.79667
984 2 7.02075 1.60582 3.69168
985 2 3.23446 6.54126 2.77385
986 2 4.86559 6.21597 2.96365
987 2 5.23147 0.211354 7.52995
988 2 0.213579 4.81472 2.93048
989 2 0.510918 8.18826 2.03835
990 2 1.89963 5.22888 0.849691
991 2 6.83313 8.6807 3.66627
992 2 4.20626 6.19678 7.15928
993 2 1.42607 2.77123 3.22991
994 2 0.170546 2.44758 4.00647
995 2 0.394532 4.26496 0.590641
996 2 6.07986 6.00465 3.3516
997 2 9.18724 3.04961 2.69659
998 2 7.54713 7.75108 1.54373
999 2 8.87238 7.4276 4.6487
1000 2 6.99911 8.89427 6.16712

Velocities

1 0.195617 1.29979 -1.17318
2 -0.905996 0.0649236 0.246998
3 0.7256 -0.833113 -0.490475
4 -0.789073 -0.172543 0.415414
5 -0.143345 0.306932 0.121406
6 1.14621 0.321748 0.748889
7 0.783803 -1.2151 -0.120036
8 -0.312783 0.196939 -0.789934
9 -0.244802 -0.827792 1.1347
10 -0.553566 1.22465 0.308814
11 0.200495 0.936181 -0.107639
12 0.179306 0.458125 0.287058
13 -0.426361 1.04898 0.413214
14 -0.369263 -1.55 -0.503808
15 -0.307642 -1.39108 -0.861673
16 -0.213904 0.062421 0.245575
17 1.04411 -1.01053 -0.178016
18 -0.45131 -0.642039 -0.0227376
19 -0.300791 0.00208102 -0.565065
20 0.67143 0.881256 -0.426932
21 -0.036051 -0.677401 0.305308
22 0.0453443 -0.878239 0.232974
23 -0.0670367 -0.399171 0.31186
24 0.731197 1.35004 -0.818016
25 -0.749387 0.0610692 -0.3786
26 0.143286 1.17331 0.288644
27 -1.20476 0.191874 0.256976
28 0.668765 0.270986 -0.92123
29 -1.08765 0.254144 0.263783
30 -0.172205 -0.193658 0.545885
31 0.0274398 -0.29357 0.383326
32 -1.31743 -1.07006 -0.216315
33 -0.873661 -0.194783 -0.744323
34 1.13563 0.239885 1.45726
35 0.501339 -0.602387 -1.2603
36 -0.998059 -0.338714 0.965651
37 -1.41701 0.484752 0.720133
38 1.07537 -0.611544 0.178896
39 -0.804961 0.123783 -1.45919
40 0.704594 -0.0723098 -0.44441
41 0.578341 1.30869 0.116311
42 0.659211 0.523097 -0.00396538
43 -0.267501 0.186139 0.74102
44 1.2712 -0.921916 0.670881
45 0.624809 -0.153435 -0.80212
46 -0.795326 0.513696 -0.610975
47 1.45881 0.085751 -0.103605
48 0.41541 0.290781 -0.769314
49 -1.55902 0.280106 0.339994
50 0.182841 -0.492679 -0.622333
51 0.0598218 0.13783 0.98327
52 0.0577584 -0.510091 -1.07489
53 1.03998 -0.797861 0.0298868
54 -0.141011 0.0559832 0.833371
55 -0.544464 0.459967 0.243861
56 0.750307 0.301925 0.644012
57 -0.318012 0.93268 0.0461159
58 -0.287743 0.390828 0.951488
59 1.02139 -0.217379 -1.10398
60 0.416184 -0.0744253 -0.581626
61 1.12814 -0.368727 -0.673697
62 0.254936 -0.588561 -0.874245
63 -0.494336 0.513564 -1.40099
64 1.30952 0.840372 0.287974
65 -0.0478519 -0.813454 -0.140153
66 -0.827229 0.712486 -0.308813
67 1.68003 -0.268701 -0.0197456
68 -0.580847 -0.586758 -0.702486
69 -0.651067 -0.733601 0.0826168
70 -1.1083 0.559669 -1.06128
71 0.396353 -0.0107838 0.30005
72 -1.48544 -0.0482146 0.0827119
73 0.781808 0.148621 -0.461463
74 -0.690482 -0.782363 -1.01065
75 0.815027 0.934191 0.0633358
76 -0.842284 0.562584 -0.862759
77 -0.483196 0.207005 -0.562384
78 -0.614783 0.225662 0.412861
79 -0.683023 -0.444229 -0.98775
80 0.229735 -0.734306 -0.989803
81 -0.581743 -1.42862 0.0939504
82 -0.385204 -0.36863 1.2831
83 0.866491 -0.595882 0.0816319
84 0.103317 0.95884 0.418837
85 0.166796 -0.11158 -0.0662952
86 -1.06486 -0.466979 -0.607531
87 -1.132 -0.109519 0.568679
88 0.813086 0.282061 0.455688
89 0.412538 -0.0131429 0.651011
90 0.512994 -0.0248741 0.809928
91 -0.0324591 0.247634 0.258163
92 -0.262531 -0.57927 -0.0482123
93 0.826463 0.0143896 0.698056
94 0.20983 1.27726 -0.772581
95 1.04333 0.866978 0.9285
96 -1.0219 -1.22437 0.128413
97 1.11826 0.270494 -0.170471
98 0.877781 0.804425 0.160682
99 -0.286165 0.0479697 -0.934425
100 0.292647 0.134843 -0.562815
101 0.449455 -1.81236 0.0402399
102 0.323438 0.450131 0.918359
103 0.771159 0.200962 1.1708
104 1.08053 0.0589759 0.359188
105 1.03558 0.340678 0.231594
106 0.908673 1.2559 0.0162144
107 -0.959671 -0.092313 0.390774
108 -0.0172939 -0.240577 -1.66899
109 1.42079 -1.58493 -0.421803
110 -1.20767 -0.217769 -0.170354
111 0.279664 0.913794 -0.215682
112 -0.299982 -0.811532 0.0428792
113 0.772675 -0.284647 -0.183596
114 -0.0899609 -0.87238 1.03791
115 -0.603722 -0.568173 0.766994
116 0.362692 0.214607 -0.389715
117 -0.0667484 -0.25626 2.08646
118 -1.17461 0.350623 -0.409867
119 0.042741 -0.302752 1.01677
120 -0.0801053 -0.235167 0.510369
121 -0.691812 -0.427497 1.73495
122 -0.236948 0.570123 -0.66123
123 -0.328244 -0.903128 -0.486603
124 0.343341 -0.551646 0.348412
125 -0.217235 0.222593 0.550422
126 0.926515 -0.174393 0.665704
127 -0.340224 0.104704 0.808015
128 0.0116859 1.264 -1.21335
129 -1.35426 -0.775432 -0.479733
130 0.0274591 0.433892 -1.12387
131 -1.40011 0.608268 -0.783609
132 -0.0350578 0.530078 1.53259
133 -1.01082 -0.771311 -0.281828
134 -1.40006 0.0139915 0.514907
135 -0.0391542 0.433345 0.328093
136 0.307383 0.0643814 0.142253
137 0.433172 0.873154 1.22286
138 1.38975 -0.595438 -0.290933
139 0.133325 1.16244 -2.19645
140 0.732997 0.43519 0.478283
141 0.369465 -0.0271692 -0.484763
142 0.768267 0.924379 -1.2402
143 -0.0137206 0.0572545 0.310383
144 0.956977 0.649458 -1.30777
145 0.118702 -0.462631 -0.886542
146 -0.198018 -1.11725 -0.970133
147 -0.126737 -0.545191 -0.197008
148 0.54188 0.642458 0.712994
149 -0.715371 0.365937 0.45075
150 0.466347 -0.178855 0.318175
151 0.725795 0.235029 -1.17803
152 -1.1223 0.269959 -0.0221574
153 -0.811496 -0.920097 -0.757015
154 0.0241262 1.95033 -1.14124
155 0.550501 -0.00625429 0.745307
156 -0.620233 0.677887 -0.353426
157 -0.54578 -0.00690929 -0.753318
158 -0.572556 -1.18423 -0.56284
159 -0.520137 -0.255357 0.131138
160 -0.571339 -0.221042 -0.800492
161 -1.08997 -0.809103 0.718647
162 -0.320957 0.749476 -0.631798
163 -1.01345 -0.448042 0.319581
164 0.280952 1.40475 0.629611
165 -0.210248 0.357324 -0.0366603
166 1.83811 -0.422294 0.403419
167 -0.247252 -1.83678 -0.581254
168 -1.2282 -0.761378 -1.76369
169 -0.097215 -0.0773204 -1.03602
170 -0.913005 -0.494629 -0.47861
171 0.0100283 0.551366 -0.965008
172 1.03163 -0.281457 -0.222744
173 0.363697 0.0507374 0.123294
174 0.0172896 -0.100881 0.0614007
175 -0.44127 -0.777113 -0.655384
176 0.29301 -0.178439 0.584612
177 -0.884654 0.109154 -0.323586
178 -0.043163 0.718337 -0.282527
179 0.793217 -0.501084 -1.21599
180 0.0208372 0.54887 0.122523
181 0.131886 0.65179 -0.994892
182 0.910984 -0.564281 -0.145822
183 -0.445191 -0.337286 0.881987
184 -0.270411 -2.07737 0.894083
185 -0.0248576 1.26269 0.155477
186 0.391385 0.452065 0.921521
187 -0.0448197 -0.643705 0.171609
188 1.08376 -0.131537 0.76122
189 0.310064 0.488297 0.644583
190 -0.947821 1.61386 -0.33947
191 -1.56168 0.460232 1.57151
192 1.09214 0.287256 0.374774
193 -0.168644 0.0724339 -0.549206
194 0.112466 0.585608 -0.252145
195 1.19293 0.387737 0.317592
196 1.22108 0.525236 -0.866544
197 1.26922 0.195623 0.492872
198 -0.684635 -0.0792821 -0.0339985
199 -0.0160488 0.598589 -0.0914488
200 -0.29561 -0.0586583 -0.241495
201 0.581731 1.07892 -1.18472
202 -1.03243 -1.55708 0.236328
203 -0.676556 0.433654 -0.43629
204 -0.876991 -0.412272 0.655791
205 0.528874 0.765598 -0.537577
206 -0.63586 -0.475632 -0.557653
207 -0.612767 1.04429 0.505691
208 -0.0175279 -0.0366665 -0.20212
209 -0.0443413 0.093545 -0.769096
210 0.341805 -0.123812 -0.304523
211 -0.46631 0.838167 0.34178
212 0.927926 -0.377234 -0.14177
213 0.945215 0.237767 0.225399
214 0.692204 0.979802 -0.322228
215 0.123477 0.173253 1.57256
216 -0.939856 0.0391018 -0.169203
217 -0.333249 -0.955488 0.108888
218 -0.832405 -0.260211 1.55761
219 -0.0844297 -0.0200123 0.105053
220 -1.40015 -0.719011 -1.18808
221 -0.288463 0.169901 -0.52617
222 0.740872 1.13 0.34879
223 -0.35234 0.797609 -0.101851
224 -1.31989 -0.629723 -0.0495982
225 0.940131 0.281896 0.374754
226 -0.253859 -0.232043 0.499939
227 -0.238187 -0.424099 0.581629
228 -0.215972 -0.442745 0.762425
229 0.358371 -0.237641 -0.342628
230 -0.362447 0.602141 0.0507325
231 0.168025 -0.073657 0.251023
232 0.274434 -0.82898 -1.10036
233 -0.205481 0.618014 -0.172054
234 0.630643 0.562709 -0.218094
235 0.0224502 0.488161 -0.0372713
236 0.773819 0.588192 -0.317436
237 0.391887 1.53117 -0.194506
238 -0.380132 0.0531605 -0.758184
239 0.319514 0.0410711 0.531864
240 0.335117 -0.367955 -0.83847
241 0.50072 -1.70728 0.278633
242 -0.726455 0.218544 -1.40917
243 -0.106857 0.83004 0.744815
244 0.885733 0.748012 0.532924
245 -0.151205 -0.995182 -0.171422
246 0.744803 0.639439 -0.88485
247 -0.184225 -0.440155 -0.104983
248 -1.08563 -0.656013 -0.472215
249 -0.354556 0.266832 -0.95575
250 -0.102814 1.37582 -0.00392647
251 0.844061 0.820892 0.208574
252 -0.797931 -0.222959 -0.41545
253 -0.0957505 0.948251 1.17163
254 0.9484 1.00473 0.209696
255 0.0150288 -0.343078 -0.335499
256 -0.983401 0.0148969 -0.823511
257 -0.121306 0.607912 -0.979476
258 -0.0922338 1.17711 -0.00512817
259 -0.131898 -0.724952 -0.206935
260 -0.455314 -0.325655 -0.26479
261 -0.760031 -0.925225 -0.280263
262 0.742487 0.615998 -0.207781
263 0.52861 -1.05793 0.83751
264 0.29427 0.0708248 0.127542
265 0.167618 -0.307765 0.178773
266 1.08209 -0.211352 1.02131
267 -2.34242 -2.10157 -0.297042
268 -1.1313 0.549888 -0.843352
269 0.155756 -1.10539 -0.21154
270 0.712589 -0.708102 -0.294193
271 -0.585465 0.40699 -0.528319
272 0.648226 -0.264341 -0.599119
273 -1.11801 0.295494 0.282118
274 -0.165451 -0.770817 -1.01887
275 0.696042 -0.888151 0.633637
276 -0.0484619 -0.248181 -0.42669
277 0.852913 -0.320866 -0.391255
278 0.251011 -0.701784 -0.983707
279 -0.116083 -0.906196 1.0763
280 0.0584728 -0.294188 -0.450272
281 -0.225287 -1.1808 -0.070297
282 1.70832 0.195576 -1.05913
283 0.538091 0.410887 -0.720302
284 -0.0269248 0.917445 -1.3859
285 -0.583114 0.302575 -0.103038
286 0.435101 -0.487056 -1.2197
287 0.357541 -1.32878 0.0939272
288 0.845318 -1.43366 0.913401
289 -0.165797 0.960606 0.360636
290 -0.578264 -0.571142 0.979467
291 -0.313063 0.0502674 0.0595565
292 -1.71839 0.0326878 0.407601
293 -2.01657 0.295286 -0.38228
294 0.990255 -1.07929 1.30028
295 -1.10105 -0.568266 -0.425064
296 0.751296 0.391872 -1.42077
297 -0.514525 -0.151388 1.22268
298 -0.482744 -0.163931 -0.576226
299 0.0431506 1.89122 0.581431
300 0.042617 0.381134 -0.508284
301 0.313209 -0.126673 0.413095
302 -0.337029 1.10544 -0.48643
303 -0.372798 -0.807945 -0.359901
304 0.429648 0.282961 -0.202107
305 0.394001 -0.40396 0.434197
306 -1.25045 0.210713 -0.654159
307 0.816306 -0.969606 0.0858371
308 0.908768 -0.372737 -0.212488
309 -0.00698838 -1.13019 1.90634
310 -0.274127 0.293808 -0.264338
311 0.280526 -0.353239 0.203385
312 0.471397 -0.221416 0.0797114
313 0.21152 -0.136521 -0.215497
314 -0.608505 -0.151373 1.09759
315 -0.415989 0.159118 -1.47313
316 -1.38449 0.729875 -0.749921
317 -0.0155959 -0.425431 -0.982088
318 -0.645719 0.471299 -1.04539
319 1.11909 1.05871 -0.893899
320 -0.848325 0.364316 1.12916
321 0.220249 0.858751 0.290181
322 0.399763 0.183473 -0.154031
323 0.742908 -0.61621 0.42717
324 0.263004 -0.695991 -0.0649143
325 0.43821 -0.636576 -0.148304
326 -0.974418 0.257806 0.415536
327 -0.162551 0.269183 0.743207
328 0.110207 -0.627496 0.224955
329 -0.402216 -0.231704 0.276419
330 -1.77938 0.691324 -0.433649
331 -0.12301 0.389279 -1.36126
332 0.60456 0.741832 0.689426
333 -0.0888347 -0.0502232 0.703044
334 0.485325 0.375536 -1.34842
335 -1.33822 0.957191 -0.940446
336 -0.603719 -0.213418 -0.267097
337 0.413835 -0.110343 0.501916
338 0.483883 0.546165 -0.377456
339 0.649108 -0.275848 -0.0311981
340 -0.70766 0.341393 0.889924
341 -1.12119 -0.23111 -0.496943
342 0.242282 -0.3727 0.783598
343 0.289552 0.368941 -1.30673
344 0.480019 0.515131 0.422304
345 0.228112 -0.446156 0.231773
346 -0.462582 -0.375065 -0.0733363
347 0.133305 1.08758 0.999322
348 -0.790237 0.306413 0.144021
349 0.637464 -1.26805 -0.0546013
350 -0.0136732 -0.668838 0.00416353
351 -0.186723 0.729104 -1.00991
352 -0.300892 0.296284 0.78241
353 -0.0459119 0.457548 -0.272249
354 0.565106 0.645666 -0.684128
355 -0.57005 -0.199124 0.255295
356 -0.489323 1.36976 0.399857
357 0.0694967 -0.823715 0.385986
358 -2.32592 -0.912195 -0.562923
359 0.890226 -0.286784 0.251707
360 -1.29946 0.388675 -0.818257
361 0.577872 0.562539 -1.06437
362 0.518324 1.48205 -0.272823
363 0.209168 1.1237 0.137661
364 1.78165 0.762395 -0.502746
365 0.17389 0.0305659 -1.1691
366 -0.704164 0.328198 0.300849
367 -0.536197 0.284945 -0.127016
368 -0.302558 0.284051 0.561118
369 0.468799 0.764542 0.988469
370 0.957753 0.406972 0.138983
371 0.175311 0.181922 -0.824576
372 0.795361 1.12729 0.754428
373 -0.546068 -0.49007 -0.376751
374 0.636723 1.04932 0.734028
375 1.46743 -0.4023 -0.537934
376 1.56582 0.920422 0.414582
377 -0.354358 0.76514 -0.837977
378 -0.248173 0.726819 -0.10265
379 0.301528 -0.667452 -0.664664
380 -0.113519 0.879711 0.196924
381 1.13552 -0.117969 0.225021
382 -0.852611 -0.753558 -0.046186
383 -0.923654 -0.371293 -1.45498
384 -1.06192 -0.0747906 0.511952
385 -0.237499 0.447706 1.14474
386 0.0853112 0.120254 -0.300847
387 -0.658008 0.507487 1.37151
388 -0.0292144 0.368595 1.29695
389 0.145619 0.0970827 0.0699286
390 0.688003 0.390713 0.262758
391 -0.02232 0.269086 -0.527203
392 0.888981 0.483718 0.346424
393 -0.0737905 0.289597 -1.22927
394 0.109702 -0.33355 -0.290688
395 0.2237 0.915844 -0.977106
396 -0.479066 0.414135 0.746374
397 -0.511301 0.61059 0.131661
398 1.08147 -0.0866564 0.203803
399 0.384162 0.30065 0.311907
400 -0.581104 0.364623 -0.64974
401 0.420529 -0.213535 0.51379
402 0.23792 -0.91146 0.494939
403 -1.59975 -0.0799378 1.15024
404 1.32479 -0.485657 -0.971027
405 0.237871 -0.71411 1.39405
406 0.0637452 0.548253 -0.895206
407 -0.607674 0.153781 0.0158248
408 -0.228484 -0.0892824 -0.315647
409 -0.28963 -0.338458 0.96864
410 -1.12092 0.814953 -0.0419668
411 -1.01969 0.122105 0.980189
412 -0.131744 0.493077 0.476463
413 -0.144401 0.446533 -0.629402
414 -0.908158 -0.487301 1.12712
415 0.869963 0.279987 0.667565
416 1.93722 0.4064 -0.264864
417 0.967625 -0.389916 -0.27462
418 -0.279226 0.980375 -0.125392
419 -0.483913 -0.583122 1.73157
420 0.805076 0.435323 -1.02
421 0.668557 -1.45572 0.277628
422 -0.489345 -0.0581068 -0.0720236
423 0.407873 0.873485 0.552263
424 -0.344649 -0.405242 -0.693096
425 -0.754544 0.86746 -1.09185
426 -1.13223 0.314205 -1.38584
427 -0.369689 -0.452913 1.57503
428 -0.0452693 0.530048 1.55084
429 -0.309507 0.305369 -0.210522
430 -0.745093 -1.05559 1.10642
431 -0.416611 0.414418 1.0189
432 0.286931 -0.478416 0.314402
433 0.253142 -0.913829 -0.583603
434 1.59841 -0.424234 1.67945
435 0.452533 -1.54375 0.399209
436 -0.555074 -0.422185 -0.501031
437 -0.254762 0.262208 -0.604933
438 -0.379853 -0.598595 0.474205
439 -0.940854 -0.289265 -0.43412
440 0.746495 -0.14331 -0.44427
441 0.796932 -0.342425 1.13299
442 0.471505 -0.968309 -1.13612
443 -1.39182 -0.382371 -0.829081
444 -0.398401 -0.0130788 -0.769905
445 -0.428818 1.50678 -0.68923
446 -0.825078 -0.46223 0.305363
447 -0.460075 -0.751961 0.0673527
448 -1.30409 -0.561409 -1.07298
449 -0.0457717 -0.358241 1.01521
450 -0.401317 0.11916 -0.209346
451 -0.316121 0.0860058 0.132462
452 0.651265 -0.534636 1.32659
453 -0.915761 -0.389442 -0.187639
454 1.33026 0.873232 -0.266154
455 -0.0324374 0.51683 -0.615419
456 0.822443 0.300362 0.360774
457 -0.864755 -0.455928 -1.18584
458 -0.309697 0.683708 1.25343
459 -0.337246 -0.478941 -0.510793
460 -0.378613 -0.64896 -0.419925
461 0.244768 -1.04987 -0.796266
462 0.659903 -0.692263 -0.123431
463 -0.742228 -0.927877 0.47564
464 -0.588395 -0.421641 0.293145
465 -0.897019 -0.888764 -0.58649
466 0.536736 0.0955553 -0.475724
467 -1.87918 -0.0477234 0.399911
468 -0.135124 -1.18551 -0.301706
469 0.281084 -0.779877 0.575178
470 -0.476401 -0.698687 0.768631
471 -0.818351 1.1295 0.546622
472 -0.292513 0.416938 -0.522887
473 -0.0911506 0.0756222 -0.86632
474 -0.210053 0.234223 -0.95342
475 -0.204853 -0.234999 -0.655292
476 0.515378 0.308441 -0.554433
477 0.254496 0.815298 1.21915
478 0.0433638 -0.994731 0.0059159
479 1.29353 0.793494 -0.0504867
480 0.683935 -0.928562 0.0845127
481 0.470884 0.142549 0.418436
482 0.523569 0.0401037 1.70808
483 0.163287 0.515396 0.128633
484 0.169043 -0.459174 -0.108839
485 0.312535 0.222574 1.07869
486 -1.48252 -0.888411 1.06661
487 0.647802 0.0547434 0.577184
488 1.25021 1.0947 -0.530514
489 -0.0437887 1.29701 -1.57256
490 -0.964844 -0.70528 0.175336
491 1.12815 1.00225 -0.22701
492 0.921748 -0.358868 -0.290625
493 0.582662 -0.487067 0.0253101
494 -1.58006 -1.14853 0.482727
495 0.265884 -0.497784 -1.46238
496 -0.0422249 -0.678032 0.428039
497 0.525565 0.00460309 -0.379743
498 -0.150572 0.315232 -0.200517
499 -0.224776 -0.313575 0.130312
500 0.740528 -0.576891 -0.468438
501 0.142958 0.173676 -0.559671
502 -0.182341 -1.09161 -0.286825
503 -0.385918 -0.83929 0.540302
504 0.995278 -0.699367 0.214101
505 0.385133 0.863011 -1.36784
506 0.141665 -0.359096 -1.12703
507 -0.727686 -0.523361 -1.0971
508 -0.226693 -1.29688 -0.904854
509 0.39543 0.0272018 1.25324
510 0.0882389 0.268493 0.521644
511 -0.15251 1.12757 0.0501482
512 1.02252 -0.0350373 -1.01869
513 -1.37986 -0.233577 -0.0498938
514 -0.922357 0.651702 0.219641
515 -0.119671 -1.32391 -0.0673568
516 -0.334811 0.12716 -0.279906
517 -0.176162 1.00735 -0.417704
518 -0.0087645 0.27938 -0.0146652
519 -0.295413 0.223544 0.25278
520 -0.245339 0.536619 0.252137
521 0.179622 -0.0327718 0.00792149
522 1.25436 0.26623 0.357307
523 0.319826 -0.624024 0.214991
524 -1.56196 0.760283 0.759886
525 -1.06552 0.507507 -0.74859
526 -0.782951 1.02509 -1.17309
527 -0.684716 -0.0684051 0.422753
528 0.129782 0.577197 0.7597
529 -0.86895 -0.197774 -0.893504
530 -0.0353914 0.331106 1.30664
531 0.354902 1.09419 0.910611
532 0.498189 0.968804 0.400579
533 -0.671602 0.0323045 0.792467
534 1.29423 -0.225196 0.894736
535 -0.162572 0.195953 -0.169445
536 -0.896343 -0.355089 0.976073
537 -0.465724 -1.20956 -0.336679
538 0.745511 -1.25253 -0.557898
539 0.235223 0.677517 0.443315
540 -0.683828 0.205613 -0.184505
541 0.925382 -0.991791 -0.513145
542 -0.118467 0.042332 0.364058
543 0.77782 1.45193 -1.11872
544 -0.289056 -0.515883 -1.20315
545 1.4014 -1.10866 0.318589
546 -0.180584 0.408958 1.16672
547 0.0280455 0.46074 -0.144952
548 1.3038 0.447756 0.296483
549 0.13208 0.58259 1.15815
550 -0.0582004 0.432062 0.106305
551 0.777911 0.715353 -0.433618
552 -0.123085 -0.845238 -0.750063
553 0.488244 -0.364989 -1.14838
554 -0.287926 0.570568 -0.451162
555 -0.754787 -1.15834 0.899911
556 -1.47832 -0.677145 0.332623
557 -1.34721 -0.165075 0.21348
558 -1.12558 -0.539382 -0.336341
559 0.384548 0.19891 0.419505
560 -0.554062 0.080263 0.231809
561 -0.0929798 1.57555 1.41361
562 1.30745 -0.930105 0.704874
563 0.502432 -1.12838 -0.586381
564 -0.790233 -0.377049 0.108312
565 0.475439 1.06548 0.115511
566 -0.403189 -1.37037 1.00235
567 0.199831 1.15549 1.28856
568 0.567032 0.700182 0.158974
569 0.195695 0.281514 0.314848
570 0.179502 -0.201659 1.1455
571 0.202767 -0.160069 -0.0116493
572 0.861378 -0.645211 0.596029
573 -0.127507 2.18452 1.8559
574 -0.323398 -0.297881 -0.0442706
575 0.294546 -0.608398 0.0452939
576 -0.891597 -0.192568 -0.845051
577 1.28273 0.273541 -0.707237
578 0.239893 0.911944 0.340503
579 -0.336424 0.161292 0.123558
580 -0.896811 -0.114151 0.40197
581 0.219216 0.277157 1.23695
582 -0.420724 1.68901 -0.66495
583 0.42327 0.174586 -0.147176
584 -0.885554 -0.235419 -0.295219
585 -0.0609178 0.00563195 1.68032
586 0.211121 0.235963 0.146146
587 0.403875 1.12877 -1.3072
588 -0.509076 0.0664067 -0.279451
589 -1.52013 -0.187835 -0.835781
590 -0.017917 -0.119117 0.382827
591 -0.312554 0.226914 0.208501
592 -0.591359 -0.137509 0.0146789
593 -1.11048 0.415533 0.345083
594 0.106843 -0.150759 0.41792
595 0.150242 -0.222601 -1.50956
596 -0.217632 -0.654125 -1.08211
597 0.368034 0.421464 0.495705
598 0.150184 -0.0874487 -2.4014
599 0.392544 -0.211154 -0.45219
600 0.10385 -0.549001 -1.13538
601 -0.950339 0.38533 -0.796198
602 0.38423 -0.697815 -0.855931
603 -0.581648 0.839269 -1.60933
604 0.31659 1.34609 -0.51027
605 -0.251375 -0.24644 1.83041
606 0.821285 0.886681 0.968216
607 -0.191759 -0.71611 0.858317
608 -0.807297 -0.471143 -0.073731
609 0.221963 -0.567268 0.981791
610 0.737824 0.504042 0.116242
611 0.445965 -0.6285 0.0215209
612 -0.0360734 -1.21099 1.8096
613 0.148112 0.440167 0.503328
614 -0.019545 0.223643 -0.245572
615 1.7176 -0.728621 0.159845
616 0.666866 0.398759 -0.483265
617 -0.74183 -0.0649485 -0.420385
618 0.280603 -0.400955 0.200454
619 0.966896 -0.574624 -0.129099
620 -2.35028 0.559245 0.418273
621 -0.0279587 1.08145 0.785033
622 0.0813894 0.0516251 1.32561
623 0.517061 -0.0531804 -1.39175
624 -0.42442 0.120138 0.350834
625 -0.724296 0.210346 0.0483565
626 0.234073 -0.38076 0.367335
627 1.29235 -0.697839 -0.488543
628 0.147688 -0.747329 0.943935
629 0.89014 0.525245 0.330715
630 -0.456744 -0.689415 -0.533737
631 0.00545484 0.199442 -0.56565
632 1.43939 1.35459 -1.10767
633 1.49138 0.0328745 -0.230548
634 -0.0655526 0.481347 0.241582
635 -0.62656 0.184122 -0.398759
636 0.161017 -1.14285 0.785068
637 0.63876 -0.661007 -1.10991
638 -0.774885 0.227627 1.01724
639 -0.189075 0.477532 -0.149247
640 -0.365505 0.314738 -1.29022
641 0.181499 0.935008 0.595139
642 0.598343 1.24713 0.454356
643 0.679312 -0.424108 0.544643
644 -0.47555 0.986648 0.259553
645 0.469779 -0.933636 0.314663
646 -0.218866 0.314825 1.74624
647 0.139064 0.87743 0.646795
648 0.593127 -0.47873 0.762334
649 1.14971 0.615703 -0.288052
650 -0.374621 -0.46339 0.330504
651 -0.382867 0.077374 -1.56139
652 -1.36829 -0.140296 -0.551224
653 1.29619 -0.104775 -0.0114644
654 -0.331369 -0.486557 -0.146197
655 0.539782 0.865626 0.343603
656 0.160032 0.228265 -0.29928
657 -0.377674 -0.108756 -0.290266
658 0.865426 0.122796 1.04872
659 0.0563032 0.154483 0.235363
660 -0.551177 0.975336 1.47931
661 0.0750425 0.646754 -0.727808
662 0.792136 0.230845 0.481005
663 0.0481541 1.09105 0.288109
664 0.344674 -0.618178 -0.274843
665 -0.722767 -0.494607 -1.45895
666 0.0514142 -1.04346 0.938813
667 -0.694018 0.386845 -0.87802
668 1.58094 -0.531251 -0.369368
669 0.817852 -0.0644012 0.304412
670 -0.797502 -2.75518 -0.308058
671 -0.679449 -0.0436173 -0.0101975
672 -0.377616 -0.911059 0.324315
673 -0.211221 -0.537459 0.541926
674 -0.702637 -1.22579 1.08368
675 -0.712755 -0.230879 -0.353923
676 0.560947 -0.721311 0.0104228
677 -0.037007 1.36611 0.746866
678 -0.661859 0.641349 0.680078
679 -0.887619 0.390583 -0.987674
680 0.146105 -0.827441 0.639036
681 -1.01297 0.476989 -0.0779783
682 0.952795 -0.269734 -0.125482
683 0.221721 0.206884 -0.0923687
684 -0.134274 -1.13708 -0.0836665
685 0.799976 -0.0520687 -0.386808
686 0.886135 0.30595 -0.0222946
687 -0.278752 1.57994 0.814629
688 -1.12194 0.0487043 0.253235
689 0.77302 0.341731 1.13015
690 -0.171793 0.258576 -0.617135
691 0.952756 0.42683 0.109088
692 -0.782094 -0.094838 -0.399439
693 -0.880393 0.531736 0.527887
694 0.375523 -0.993788 1.48073
695 0.033667 0.971481 0.889599
696 -0.270067 -0.265657 -0.317679
697 0.297564 0.19794 -0.620136
698 0.121399 0.406769 -0.570918
699 0.619207 1.30615 -0.424311
700 0.00857619 0.268828 -0.126972
701 -0.599393 0.344923 -0.320903
702 -1.35558 0.763194 -0.139469
703 -0.222765 0.445688 0.128055
704 -0.1886 -0.845792 0.470213
705 -0.29547 0.476822 0.550106
706 -0.662008 0.996521 0.394971
707 -0.0733702 0.140974 1.03677
708 0.700271 -0.601315 0.346928
709 0.688437 0.779841 1.45588
710 0.31128 0.412246 -1.05062
711 0.473527 -0.32079 0.138092
712 -0.713498 -0.129907 0.0754919
713 -0.700843 -0.322472 -0.894728
714 0.995156 0.782825 1.07188
715 -0.697569 0.882354 0.287006
716 -1.596 -0.228264 0.476206
717 0.315872 0.0719762 0.370723
718 2.14997 0.415089 0.514278
719 -0.497653 0.467471 0.748245
720 0.909644 -0.0457154 0.14193
721 -0.290107 -0.715555 -1.06186
722 0.711821 -0.188326 1.03128
723 -0.200751 0.470442 -0.938474
724 0.348408 0.305898 0.88475
725 0.309725 -0.449981 1.59877
726 0.0827334 0.204369 0.93011
727 -0.307299 1.07604 0.601827
728 -0.411711 0.452284 0.818622
729 0.406257 1.3614 -1.04713
730 -0.620972 0.0192223 1.14022
731 0.293743 0.675568 0.0415498
732 -1.01179 -1.0993 -0.312253
733 0.597979 -1.45795 0.154882
734 0.231106 0.907831 0.165051
735 0.476407 0.581158 -0.822294
736 -1.12618 2.00769 -1.09317
737 0.456662 -0.714679 0.818325
738 -1.22568 0.0300469 0.650197
739 0.0537343 0.0470534 -0.405267
740 -0.464328 -0.161884 0.269432
741 1.22203 -0.648853 0.97025
742 0.85555 -0.00558342 -0.169545
743 0.368546 -0.639541 -0.402578
744 0.958739 -0.253206 -0.110755
745 -0.138567 -0.799465 -0.703166
746 0.417172 -0.513258 -0.745854
747 0.177192 -0.588191 -0.0077498
748 0.361178 -0.286603 0.234291
749 -0.28647 0.613419 0.487028
750 0.738967 0.664942 -1.20924
751 -1.02789 -0.640719 -0.990746
752 0.959614 -0.658339 -0.307048
753 -1.09783 1.04392 -0.537763
754 -0.206787 -0.672712 -0.186542
755 0.736372 0.875199 -0.16045
756 -0.342588 -0.377872 -0.62484
757 0.012751 0.163305 0.154677
758 0.342151 0.755518 -0.764893
759 0.130816 -0.0890172 0.164239
760 1.077 -0.868006 0.375678
761 -1.09558 -1.24166 -0.083914
762 -0.598308 0.959843 0.141694
763 0.756413 -0.521215 -0.592267
764 0.110722 -0.40472 0.0869102
765 0.242586 0.379559 0.647976
766 -0.172718 1.00303 0.372289
767 -0.0175451 -0.962464 -0.131014
768 1.23574 0.043845 -0.310179
769 0.038594 -0.657322 -0.223786
770 -0.38332 0.29556 0.793414
771 0.444375 2.04567 -0.460253
772 0.511349 0.86321 -0.143353
773 0.25519 0.600755 -0.382289
774 0.319052 0.12074 0.0408486
775 1.17401 0.516364 0.363226
776 -0.250141 -1.29936 -0.16722
777 -0.18199 0.622943 -1.40737
778 0.663901 -1.19056 -0.763715
779 0.215646 0.285818 -0.657054
780 0.372823 0.667002 -0.186064
781 0.816222 -0.50418 0.0264168
782 0.955674 -0.452736 -0.241415
783 -0.221547 0.211025 -2.83237
784 -0.64499 -0.276384 0.0985373
785 0.454535 0.303744 -0.931863
786 0.38639 -1.02235 -0.544938
787 0.393459 -0.0999711 -0.471071
788 -0.614599 -0.0333215 0.831707
789 -0.345238 -0.190347 1.76203
790 0.632114 -0.285536 0.382815
791 0.994329 0.116391 -0.109263
792 -0.672534 0.159978 -0.0503019
793 -0.373927 -0.103779 -0.234757
794 -0.0421788 0.0662025 -0.859854
795 0.231491 0.0967453 -0.312471
796 0.449355 0.466478 0.523152
797 0.252845 0.197865 0.936379
798 0.0834955 -1.09605 0.419102
799 -0.103084 -0.0752666 -0.296073
800 0.251743 -0.608599 -0.287574
801 0.991482 0.699662 0.196302
802 -0.395405 -0.641337 0.261821
803 1.22623 -0.178662 -0.722829
804 -0.454348 -1.32195 0.340383
805 0.263982 0.525706 1.36821
806 0.668407 -0.484738 0.969668
807 0.61907 -0.0367025 0.396962
808 0.355879 -0.3953 0.0300181
809 0.193467 0.274606 1.23192
810 0.321067 0.485967 0.21754
811 -0.942317 0.207125 -0.0221276
812 -0.504408 0.212039 0.380891
813 0.249225 1.09194 -0.196744
814 0.158525 -0.702967 0.0245761
815 -0.354431 0.606498 -0.163897
816 0.480326 -0.130905 0.117867
817 -0.838357 0.0549626 0.285479
818 -0.718066 0.474299 -0.135592
819 0.199346 -0.612344 -0.398362
820 -0.990484 -0.432108 1.65027
821 -0.20099 -0.241934 -0.637241
822 0.355106 -1.60074 0.543893
823 0.315631 0.125742 0.337091
824 -0.761785 0.27611 -0.0608497
825 -2.02037 -0.916814 0.0937054
826 0.913138 -0.929721 -0.0250368
827 -0.107384 0.734952 0.775973
828 -0.864483 -1.00361 1.25504
829 0.0635547 1.0436 0.117848
830 -0.35116 -0.0942933 -0.235618
831 -0.0575012 -1.30903 -0.264204
832 -0.173962 0.753936 0.857576
833 -0.216506 0.603348 -0.177672
834 0.180263 0.061493 0.915088
835 0.0877326 -0.574101 -1.34416
836 -0.0553717 -0.185869 0.115462
837 -0.0246738 0.197412 -0.254618
838 -0.165905 -0.334003 0.350519
839 -0.417297 0.0181695 -0.666928
840 0.735242 -0.839343 0.495799
841 -0.254357 0.765107 0.0217646
842 1.89128 0.46168 -0.457005
843 -0.989365 -0.428615 -0.972244
844 -0.228657 -1.13052 0.454142
845 -1.15858 -1.53075 -0.705316
846 -0.0797725 -0.322145 -0.536266
847 0.430893 -0.546915 -0.952019
848 1.05182 0.504482 0.252369
849 0.411648 -0.923682 -0.126454
850 0.807102 0.364682 0.315824
851 -0.137594 0.638462 0.370751
852 -0.279742 -0.326646 -0.275698
853 0.279801 -0.41275 -0.508096
854 -1.43155 -0.683387 -0.840538
855 0.71456 -1.68487 1.22894
856 -0.0849769 0.0509559 0.755851
857 -0.645463 0.123363 -1.03026
858 -0.62671 1.23572 -0.622433
859 0.840951 -0.97899 1.4399
860 0.754265 0.254518 0.57453
861 0.503949 -1.20712 -1.17619
862 0.243784 -0.175022 0.589294
863 -0.352555 1.33921 0.115806
864 -0.179714 0.372177 -1.12099
865 1.27932 0.449463 -1.14807
866 -0.260949 -0.0939394 0.577278
867 -0.513054 0.161284 0.372863
868 0.249037 0.619551 0.378138
869 -0.45823 0.213193 -0.1277
870 -0.405261 0.657539 -0.314563
871 1.1382 0.32154 0.15186
872 0.624191 -1.33753 -0.250857
873 0.387681 0.381266 1.13034
874 1.28197 -0.0755434 -0.258386
875 -0.320139 0.575368 0.0783988
876 -1.09715 -0.287663 0.523648
877 -1.09257 -0.936663 2.00042
878 -0.608644 -0.768011 -0.48045
879 -0.0125415 -0.0618889 0.466268
880 0.460403 -0.421975 0.25936
881 0.207506 -0.819449 0.00321063
882 -0.546892 -0.643318 -0.904047
883 0.46319 -0.197957 0.474224
884 1.29966 0.333514 -0.693688
885 0.33397 0.96746 0.683246
886 -0.022229 -0.81548 -1.63049
887 -1.04634 1.72643 -0.237468
888 0.276046 0.138378 -0.0201573
889 1.12088 1.13388 -0.283051
890 1.09832 -0.220533 0.768286
891 0.483166 0.787194 -0.837882
892 -0.379406 0.183078 0.347371
893 -0.178886 1.2557 -0.487858
894 0.107586 0.502053 0.451325
895 0.406732 -0.00677154 -1.21348
896 -0.175853 0.625417 -0.387074
897 -0.731148 -1.34441 -0.646552
898 -1.10792 -0.552371 -0.0124425
899 0.625419 0.211778 0.530405
900 0.390383 0.39842 -0.813263
901 -1.51235 -0.763398 -0.243958
902 0.791501 -0.294417 -0.551932
903 -1.066 0.157768 0.596188
904 -1.51963 -0.139963 0.00398454
905 0.829967 -0.46647 1.29747
906 0.245795 0.313047 -0.8899
907 -0.0392654 0.28421 -0.549
908 0.239829 0.764905 -0.796493
909 0.101481 0.191959 -0.282353
910 -0.142557 0.859014 0.173935
911 -0.318279 1.15805 -0.362229
912 -0.660078 -0.441947 -0.104128
913 0.524918 -0.987078 0.91301
914 0.484377 0.193076 -0.439178
915 0.26851 -0.0898705 -0.200373
916 -0.869915 0.523644 0.53441
917 -1.61118 -0.381265 -0.285416
918 -0.419335 -1.01536 0.542722
919 0.778381 0.382207 0.469424
920 -0.0317723 -0.774819 0.162868
921 -0.205001 -1.26788 -0.293182
922 -0.814261 -0.764483 0.331258
923 -0.406379 0.0300178 0.703651
924 -0.374993 -1.68522 -0.807038
925 1.17323 0.236009 0.885715
926 -0.140948 0.41232 0.218854
927 -0.521295 -0.812874 0.237965
928 1.49866 0.612276 0.677169
929 0.285569 1.13727 -0.134043
930 0.296531 0.658439 -0.698074
931 0.0512279 -0.57159 -0.585823
932 0.128352 0.487535 0.289211
933 -0.443088 1.57067 -0.971597
934 1.04853 -0.78526 0.547624
935 0.145334 0.369026 -0.240089
936 -0.369875 -1.09487 1.42392
937 0.413322 -0.185651 -0.552361
938 1.69951 0.882815 -0.117335
939 -0.135557 -0.756198 0.48729
940 -1.31234 1.31677 0.675667
941 1.52113 -2.03999 -0.310227
942 -0.950503 -0.426646 0.489722
943 0.484496 0.700025 -0.292574
944 0.881653 -0.381257 -0.104374
945 0.908057 -0.953615 -0.603903
946 0.289135 0.277454 -0.671696
947 -0.87084 0.0791924 0.288675
948 -0.904728 -1.15033 0.331462
949 0.75918 1.23773 0.162915
950 -1.18889 -0.399476 0.422965
951 0.192693 1.45146 0.397969
952 0.439083 -0.136783 0.0768474
953 1.08612 -1.07131 -0.581639
954 -1.32755 0.295361 0.675515
955 0.899306 -0.296278 0.900603
956 -0.14346 0.364949 -0.681947
957 -0.563805 -0.322141 0.688404
958 -0.130726 -1.11435 -1.09563
959 0.542701 -0.699229 -0.600866
960 0.244812 0.637523 -0.156056
961 0.369989 0.111826 0.565948
962 0.806575 -0.590945 -0.223598
963 0.939883 0.635235 0.406166
964 -0.45085 -0.894105 -0.153197
965 0.384489 -0.372754 -0.721667
966 -0.76821 -0.900233 -0.168867
967 -6.30526e-05 -1.36184 0.907645
968 -0.519787 -0.788423 -0.462283
969 0.281733 -0.828076 -0.351353
970 -0.0330504 0.403427 -1.06459
971 -0.0574229 0.738646 0.207235
972 -0.332484 1.10639 -0.160535
973 -0.228169 -0.741674 -0.192983
974 0.309018 0.362707 0.218799
975 -1.4047 0.0237018 -0.0302256
976 -0.0329855 0.194814 1.62892
977 -0.940908 -0.166426 -1.11619
978 1.12986 -0.348804 0.494362
979 -0.0150126 -0.16546 0.433641
980 0.552268 0.592623 -0.364705
981 -0.354231 0.165357 0.393589
982 0.476575 -0.0782008 0.106063
983 -0.724361 0.638615 -0.139119
984 0.392077 0.00856207 -0.201543
985 -0.33392 -0.465419 -0.0209382
986 -0.676869 0.023875 -1.56055
987 0.354121 0.429799 0.704032
988 1.24045 0.0715389 0.585566
989 -0.698416 0.714615 1.53405
990 -0.0346128 -0.00253966 0.806643
991 0.662548 -0.606777 -0.658024
992 -0.412897 0.704367 1.16561
993 0.142478 -0.174531 -0.0874364
994 0.116827 -0.821614 -1.12755
995 -1.25677 -0.240692 0.648184
996 -0.135579 -0.156261 0.470079
997 0.625807 0.79998 0.644278
998 -0.681629 0.500577 -0.856303
999 -0.198006 -0.843044 -0.0547853
1000 -0.661298 -1.71996 2.00882


==> anc/lammpsscripts/initposvel_2d_lammps.data <==
#bin. KALJ data 2d final rndpos

1000 atoms
2 atom types

0 28.82 xlo xhi
0 28.82 ylo yhi
-0.01 0.01 zlo zhi

Masses

1 1.0
2 1.0

Atoms

1 1 3.98216 4.20958 0
2 1 2.97707 1.34908 0
3 1 4.29237 2.4979 0
4 1 6.17127 -0.0016275 0
5 1 0.591045 2.68212 0
6 1 5.0468 0.525518 0
7 1 1.59535 2.86682 0
8 1 2.75466 5.16414 0
9 1 1.62596 0.0479088 0
10 1 4.99716 1.6564 0
11 1 0.306537 1.72723 0
12 1 3.91008 27.7438 0
13 1 3.29682 2.30696 0
14 1 0.904519 3.65018 0
15 1 4.64779 3.43792 0
16 1 5.37344 5.36031 0
17 1 0.447431 28.8032 0
18 1 4.31255 28.639 0
19 1 3.9856 1.47653 0
20 1 5.66817 3.65262 0
21 1 6.47881 2.92852 0
22 1 3.58218 3.29909 0
23 1 6.62618 7.06172 0
24 1 4.98805 4.3975 0
25 1 1.30377 1.8825 0
26 1 5.86925 27.835 0
27 1 2.59027 3.06596 0
28 1 7.0548 4.66028 0
29 1 2.95276 4.1865 0
30 1 6.02613 4.61709 0
31 1 1.9275 3.80951 0
32 1 1.85805 4.79204 0
33 1 3.45884 0.446871 0
34 1 0.398839 4.92301 0
35 1 2.29012 2.08068 0
36 1 5.99987 2.01478 0
37 1 1.94929 1.06919 0
38 1 0.94372 0.895159 0
39 1 5.89467 1.04751 0
40 1 5.29692 2.68364 0
41 1 4.36967 5.16499 0
42 1 28.713 3.37759 0
43 1 5.65441 6.30277 0
44 1 5.4728 10.5685 0
45 1 1.3092 9.85527 0
46 1 28.7858 12.0721 0
47 1 5.21084 8.878 0
48 1 0.497257 6.95081 0
49 1 3.90863 13.9257 0
50 1 2.85372 7.57603 0
51 1 3.02769 11.8225 0
52 1 5.89609 12.2645 0
53 1 0.630876 5.94036 0
54 1 1.54127 12.719 0
55 1 1.83318 7.82954 0
56 1 6.88747 11.8697 0
57 1 0.597656 12.9383 0
58 1 4.19352 9.07448 0
59 1 5.5899 7.97548 0
60 1 3.85494 10.0574 0
61 1 28.1996 10.4361 0
62 1 28.2193 6.99805 0
63 1 0.337183 10.1221 0
64 1 6.55662 13.9857 0
65 1 1.31077 10.8729 0
66 1 6.50593 10.4176 0
67 1 2.8473 10.2595 0
68 1 2.11311 6.81754 0
69 1 0.258234 11.1248 0
70 1 1.48303 8.76739 0
71 1 2.54823 8.53828 0
72 1 4.11472 11.8193 0
73 1 0.235822 13.851 0
74 1 3.50237 10.9975 0
75 1 6.79766 9.44859 0
76 1 4.57195 8.10091 0
77 1 6.11467 11.3006 0
78 1 4.90226 7.12382 0
79 1 2.21723 9.48626 0
80 1 5.84294 9.62348 0
81 1 28.7125 8.43211 0
82 1 2.98607 13.4945 0
83 1 0.577889 9.13807 0
84 1 0.779958 7.97805 0
85 1 3.5888 12.6802 0
86 1 3.5614 8.31358 0
87 1 3.57652 5.75728 0
88 1 4.72016 14.6738 0
89 1 5.18079 11.5866 0
90 1 4.83612 9.81603 0
91 1 0.956779 11.9603 0
92 1 1.83092 5.78164 0
93 1 4.49652 10.8716 0
94 1 3.89166 7.35735 0
95 1 2.00053 11.7067 0
96 1 3.14974 6.6578 0
97 1 1.30372 13.8121 0
98 1 3.18719 9.32465 0
99 1 5.78617 13.2483 0
100 1 2.5179 12.6451 0
101 1 4.90452 13.7029 0
102 1 28.4392 13.0118 0
103 1 2.27549 14.1765 0
104 1 4.88495 12.5764 0
105 1 4.69568 6.13762 0
106 1 3.35083 16.0351 0
107 1 2.76143 15.2007 0
108 1 0.762882 18.7741 0
109 1 4.36367 18.6244 0
110 1 2.42211 16.557 0
111 1 1.16954 15.7709 0
112 1 0.732582 16.688 0
113 1 6.27931 22.4766 0
114 1 3.32308 17.1552 0
115 1 5.18445 16.2393 0
116 1 2.52968 17.7078 0
117 1 1.5957 19.3608 0
118 1 5.73283 21.6461 0
119 1 6.75971 15.0484 0
120 1 7.5264 14.4188 0
121 1 4.32084 15.6176 0
122 1 6.17209 19.6693 0
123 1 6.24584 18.5855 0
124 1 6.11964 15.8399 0
125 1 2.00014 20.6962 0
126 1 0.611664 19.7756 0
127 1 2.56423 19.8348 0
128 1 1.616 17.2789 0
129 1 1.70781 14.9793 0
130 1 2.50326 18.7966 0
131 1 4.24013 16.647 0
132 1 5.16997 17.2228 0
133 1 0.80525 17.742 0
134 1 3.40757 18.2054 0
135 1 0.745508 14.7283 0
136 1 6.10626 17.5911 0
137 1 5.31587 19.1506 0
138 1 4.416 20.7096 0
139 1 3.54115 20.1958 0
140 1 5.31228 22.5994 0
141 1 5.23809 20.1398 0
142 1 5.80249 14.8597 0
143 1 0.0910409 21.434 0
144 1 4.35766 19.6459 0
145 1 5.26311 18.1684 0
146 1 0.942362 22.048 0
147 1 1.67022 18.3024 0
148 1 28.6197 18.9832 0
149 1 4.24839 17.6202 0
150 1 4.04762 21.6494 0
151 1 3.43171 19.2096 0
152 1 1.06301 21.039 0
153 1 3.6966 14.9007 0
154 1 1.01065 25.371 0
155 1 3.93572 25.9542 0
156 1 5.457 26.9495 0
157 1 4.44274 26.8693 0
158 1 3.04131 24.1226 0
159 1 4.97689 26.0366 0
160 1 2.03018 24.0085 0
161 1 2.60118 28.6099 0
162 1 5.57388 25.2359 0
163 1 1.72016 22.7702 0
164 1 4.07867 24.2119 0
165 1 4.30955 22.5585 0
166 1 2.89353 21.4811 0
167 1 5.07281 24.3611 0
168 1 0.14791 24.8453 0
169 1 2.91967 25.912 0
170 1 2.38938 26.8293 0
171 1 6.43283 27.0308 0
172 1 0.440238 26.5113 0
173 1 4.70342 23.4379 0
174 1 1.03127 24.3359 0
175 1 2.47196 24.9731 0
176 1 4.49085 25.1406 0
177 1 4.90694 27.7998 0
178 1 28.4717 22.9782 0
179 1 6.0101 26.1152 0
180 1 3.31593 22.3799 0
181 1 1.93366 27.8113 0
182 1 0.138903 23.85 0
183 1 0.970418 28.004 0
184 1 7.00539 26.1831 0
185 1 3.48878 25.0383 0
186 1 2.92006 27.6917 0
187 1 3.44175 26.8126 0
188 1 0.669696 23.0069 0
189 1 2.63224 23.1755 0
190 1 1.90595 21.7113 0
191 1 3.6519 23.2986 0
192 1 1.3489 27.0175 0
193 1 1.93677 25.853 0
194 1 7.89167 0.187307 0
195 1 10.3727 27.3373 0
196 1 13.3594 28.6749 0
197 1 7.05397 5.67729 0
198 1 13.0802 4.78937 0
199 1 9.53391 27.822 0
200 1 13.8998 7.16599 0
201 1 12.4509 1.29692 0
202 1 11.4936 28.7604 0
203 1 9.70835 1.07364 0
204 1 8.15851 4.08847 0
205 1 8.77961 0.618265 0
206 1 6.90545 0.822845 0
207 1 14.231 0.33076 0
208 1 12.0093 6.30127 0
209 1 9.70401 3.18691 0
210 1 14.0321 1.89684 0
211 1 12.7266 3.11793 0
212 1 13.4213 0.970682 0
213 1 10.2267 4.12035 0
214 1 8.74956 28.4424 0
215 1 10.5804 0.536858 0
216 1 9.77758 2.04914 0
217 1 12.4204 28.0012 0
218 1 13.7021 2.86528 0
219 1 12.3297 4.11172 0
220 1 9.28365 6.40946 0
221 1 12.849 5.72966 0
222 1 10.6863 5.03026 0
223 1 11.0847 5.94954 0
224 1 10.7765 3.33232 0
225 1 9.65182 0.0706257 0
226 1 7.02028 1.84572 0
227 1 13.7759 6.16787 0
228 1 14.0804 4.60063 0
229 1 7.21288 3.63322 0
230 1 13.2355 7.8694 0
231 1 11.8588 5.20809 0
232 1 12.1267 2.32776 0
233 1 8.07001 3.08773 0
234 1 8.86353 5.52009 0
235 1 10.5201 28.3587 0
236 1 7.88786 1.16064 0
237 1 12.9227 6.84863 0
238 1 8.91702 2.56737 0
239 1 8.1043 6.1738 0
240 1 7.83421 28.0451 0
241 1 9.23233 4.07351 0
242 1 9.68562 4.9523 0
243 1 8.82314 1.58634 0
244 1 7.94761 5.1432 0
245 1 10.1031 5.85018 0
246 1 12.4747 0.273285 0
247 1 7.98838 2.13094 0
248 1 13.082 2.05388 0
249 1 11.5555 0.909661 0
250 1 11.7576 3.28829 0
251 1 11.2931 4.24266 0
252 1 11.141 2.41442 0
253 1 10.6813 1.54249 0
254 1 11.3596 27.8368 0
255 1 13.4614 27.6755 0
256 1 8.66931 7.82739 0
257 1 13.3102 12.5049 0
258 1 9.5223 10.408 0
259 1 8.58064 12.2546 0
260 1 11.6803 10.6956 0
261 1 6.84197 8.46463 0
262 1 14.1403 8.16639 0
263 1 9.51261 8.31362 0
264 1 14.2929 13.0524 0
265 1 10.6292 10.516 0
266 1 10.027 13.6282 0
267 1 10.0535 11.3091 0
268 1 10.7598 9.31996 0
269 1 12.0305 11.6116 0
270 1 14.5879 10.176 0
271 1 12.7441 10.4879 0
272 1 13.3391 8.86362 0
273 1 13.0003 11.5158 0
274 1 12.1421 14.5641 0
275 1 7.88705 7.19728 0
276 1 13.3202 13.4847 0
277 1 7.52756 13.4421 0
278 1 12.7024 15.3658 0
279 1 14.3672 9.1454 0
280 1 13.7748 10.8261 0
281 1 8.43851 13.9195 0
282 1 8.58414 9.95073 0
283 1 14.0305 11.8081 0
284 1 9.5508 12.1095 0
285 1 11.0104 7.64966 0
286 1 7.81403 8.29765 0
287 1 10.5611 12.3205 0
288 1 9.57126 7.34541 0
289 1 14.8654 13.9149 0
290 1 9.44821 9.39915 0
291 1 9.07186 14.8141 0
292 1 11.9632 7.34038 0
293 1 10.0868 14.6127 0
294 1 11.04 11.4765 0
295 1 12.3844 13.0554 0
296 1 8.65247 8.85729 0
297 1 7.65395 12.4703 0
298 1 12.3163 8.81897 0
299 1 7.81579 11.414 0
300 1 7.54775 10.352 0
301 1 12.0311 9.7656 0
302 1 11.577 13.6879 0
303 1 13.6484 15.5213 0
304 1 11.5356 12.5371 0
305 1 13.6241 9.82762 0
306 1 6.71124 12.8913 0
307 1 10.4383 6.81622 0
308 1 14.9379 12.2449 0
309 1 8.94761 11.2876 0
310 1 13.2299 14.485 0
311 1 14.2711 14.7243 0
312 1 9.12978 13.1261 0
313 1 7.78422 9.35428 0
314 1 13.8902 16.5057 0
315 1 14.4026 21.0216 0
316 1 15.2875 14.8409 0
317 1 6.83236 21.2793 0
318 1 8.86339 18.4601 0
319 1 14.9476 16.61 0
320 1 11.1677 14.6605 0
321 1 11.9954 19.1607 0
322 1 8.64097 15.7761 0
323 1 7.69324 15.3852 0
324 1 8.86259 19.4532 0
325 1 6.99059 20.2563 0
326 1 10.9605 19.0504 0
327 1 6.06832 20.6958 0
328 1 7.78019 17.3262 0
329 1 6.72845 16.6615 0
330 1 14.7412 19.3736 0
331 1 11.5816 21.0018 0
332 1 11.7073 15.4779 0
333 1 13.4836 18.0308 0
334 1 10.6969 15.5413 0
335 1 7.22932 18.2398 0
336 1 14.5241 22.2349 0
337 1 12.2801 16.2989 0
338 1 13.0667 18.9381 0
339 1 9.85668 17.4008 0
340 1 8.81641 17.4432 0
341 1 11.3446 19.9797 0
342 1 7.93672 19.9079 0
343 1 11.4761 18.1917 0
344 1 12.4581 18.1212 0
345 1 12.5976 21.1661 0
346 1 14.6559 15.6572 0
347 1 9.72237 20.0202 0
348 1 11.2618 16.3632 0
349 1 8.77202 20.4351 0
350 1 9.69474 15.6303 0
351 1 10.901 17.3237 0
352 1 14.6859 18.37 0
353 1 13.533 21.5578 0
354 1 7.78877 20.9301 0
355 1 10.5751 20.6379 0
356 1 10.2886 16.4949 0
357 1 10.45 18.1911 0
358 1 9.86942 19.0226 0
359 1 7.97352 18.9288 0
360 1 9.26773 16.5441 0
361 1 12.293 20.1917 0
362 1 12.9673 17.0644 0
363 1 7.67733 16.3457 0
364 1 11.9263 17.2283 0
365 1 9.6303 20.9879 0
366 1 11.9545 21.9775 0
367 1 14.2935 17.4068 0
368 1 13.5017 22.5414 0
369 1 7.04871 19.2645 0
370 1 13.4116 20.5444 0
371 1 14.356 28.159 0
372 1 12.5166 22.8276 0
373 1 10.535 23.3332 0
374 1 6.87 27.9525 0
375 1 9.64231 22.9207 0
376 1 10.7669 21.6932 0
377 1 8.09188 26.3358 0
378 1 12.3556 23.8859 0
379 1 13.258 23.5335 0
380 1 13.9748 24.2686 0
381 1 9.51768 23.9012 0
382 1 13.5774 25.156 0
383 1 7.24653 22.8399 0
384 1 12.7572 27.0037 0
385 1 11.3345 23.9305 0
386 1 7.64884 25.4483 0
387 1 14.2213 23.2393 0
388 1 13.0538 26.0413 0
389 1 14.3999 27.1492 0
390 1 11.221 22.653 0
391 1 8.65634 25.4619 0
392 1 9.09832 26.4095 0
393 1 5.7559 23.5451 0
394 1 11.2447 26.8638 0
395 1 8.70883 23.3321 0
396 1 10.1594 26.3682 0
397 1 7.85309 21.9446 0
398 1 10.3747 24.3375 0
399 1 8.5664 24.4412 0
400 1 12.5721 25.0551 0
401 1 9.75284 21.9258 0
402 1 8.61325 27.2978 0
403 1 11.1142 25.9127 0
404 1 9.46254 24.8476 0
405 1 10.3186 25.3413 0
406 1 7.51363 24.4611 0
407 1 6.63104 25.1954 0
408 1 8.82975 22.3607 0
409 1 6.59407 24.0994 0
410 1 7.43448 27.114 0
411 1 11.1964 24.9215 0
412 1 12.0632 26.2725 0
413 1 8.72025 21.3862 0
414 1 19.6067 5.73329 0
415 1 14.3714 3.62486 0
416 1 18.6905 7.98474 0
417 1 17.407 2.88605 0
418 1 21.96 2.5353 0
419 1 16.418 3.11985 0
420 1 16.08 4.04491 0
421 1 17.2539 6.57456 0
422 1 14.6257 5.492 0
423 1 14.9065 7.50421 0
424 1 20.0217 2.72174 0
425 1 18.4099 2.65272 0
426 1 21.3307 6.0321 0
427 1 18.771 0.31573 0
428 1 21.5347 1.47584 0
429 1 14.9905 1.70649 0
430 1 18.6933 5.28826 0
431 1 15.0699 4.4324 0
432 1 16.5628 5.78041 0
433 1 20.5199 5.43567 0
434 1 19.1843 3.27982 0
435 1 21.0602 2.95729 0
436 1 15.2947 28.5644 0
437 1 18.9121 4.2575 0
438 1 16.6793 2.13288 0
439 1 16.8188 4.76455 0
440 1 19.7753 0.261458 0
441 1 19.5715 6.82445 0
442 1 16.9944 1.14524 0
443 1 16.276 6.72801 0
444 1 20.5128 0.923948 0
445 1 22.0761 5.39625 0
446 1 18.6101 7.04327 0
447 1 19.7519 4.75528 0
448 1 20.6952 1.97308 0
449 1 18.1386 3.6148 0
450 1 17.8872 4.59466 0
451 1 17.4859 5.49115 0
452 1 18.7627 1.65183 0
453 1 14.6995 2.66322 0
454 1 15.8561 5.07653 0
455 1 17.999 1.01003 0
456 1 15.7171 2.42906 0
457 1 19.7807 1.64361 0
458 1 15.3558 3.39204 0
459 1 17.7021 1.94758 0
460 1 15.1235 0.716147 0
461 1 16.1459 0.469987 0
462 1 18.1672 6.18128 0
463 1 20.1312 3.7351 0
464 1 14.6995 6.53994 0
465 1 15.5635 6.02658 0
466 1 15.9627 1.43365 0
467 1 20.4677 6.44217 0
468 1 20.763 4.47674 0
469 1 13.4016 3.84946 0
470 1 17.0921 0.129234 0
471 1 17.1625 3.81939 0
472 1 21.2868 7.08347 0
473 1 20.897 12.7731 0
474 1 17.0855 12.4835 0
475 1 19.6099 13.735 0
476 1 15.1346 8.46295 0
477 1 17.8019 8.47624 0
478 1 16.4858 13.2469 0
479 1 18.2142 10.4708 0
480 1 15.989 12.3566 0
481 1 15.8683 10.9594 0
482 1 16.8573 8.15221 0
483 1 21.858 15.3399 0
484 1 20.3154 9.49259 0
485 1 18.2648 12.5252 0
486 1 18.322 11.453 0
487 1 15.3003 9.48825 0
488 1 15.3948 13.1247 0
489 1 17.5879 13.3466 0
490 1 16.9677 14.1639 0
491 1 17.6925 7.49787 0
492 1 17.2149 10.1549 0
493 1 22.1894 14.357 0
494 1 17.4179 11.1095 0
495 1 20.6208 8.52406 0
496 1 20.3602 7.55842 0
497 1 19.8383 11.0477 0
498 1 16.0733 8.80039 0
499 1 20.5854 13.716 0
500 1 18.7324 8.944 0
501 1 16.6038 11.5894 0
502 1 21.1991 14.5234 0
503 1 21.479 8.07743 0
504 1 16.9727 9.16234 0
505 1 22.3811 8.52554 0
506 1 19.4129 10.1123 0
507 1 20.13 12.1784 0
508 1 19.2602 12.8327 0
509 1 19.2107 11.8122 0
510 1 14.822 11.1474 0
511 1 17.898 9.49654 0
512 1 16.1981 9.92725 0
513 1 19.6309 8.47646 0
514 1 15.8896 7.75879 0
515 1 18.5655 13.5628 0
516 1 19.7376 17.1162 0
517 1 16.3278 17.6098 0
518 1 13.7763 19.6045 0
519 1 16.8811 18.4393 0
520 1 19.4639 20.0511 0
521 1 19.4302 15.5271 0
522 1 15.7659 19.4478 0
523 1 18.3739 15.2917 0
524 1 17.7635 18.9906 0
525 1 17.719 19.963 0
526 1 16.303 20.2521 0
527 1 17.3297 15.1277 0
528 1 16.283 14.9243 0
529 1 16.6263 15.8596 0
530 1 15.6295 15.7623 0
531 1 20.4 19.6126 0
532 1 17.8607 18.0144 0
533 1 17.9912 14.3623 0
534 1 21.9655 20.8989 0
535 1 21.1565 17.9423 0
536 1 20.236 16.2004 0
537 1 21.4146 19.1233 0
538 1 15.2293 20.4245 0
539 1 15.2581 21.5046 0
540 1 18.5929 16.3785 0
541 1 15.9376 16.697 0
542 1 21.3298 16.2131 0
543 1 19.3623 21.095 0
544 1 21.1793 20.2355 0
545 1 16.6744 21.189 0
546 1 16.9123 16.7877 0
547 1 18.5903 20.4895 0
548 1 15.8725 14.0056 0
549 1 20.1437 21.7022 0
550 1 21.0382 21.294 0
551 1 15.775 18.4644 0
552 1 19.5345 19.0598 0
553 1 17.7267 20.9596 0
554 1 19.0408 14.5154 0
555 1 20.2549 20.6686 0
556 1 22.1184 19.9161 0
557 1 16.8606 19.4429 0
558 1 18.7963 17.4315 0
559 1 19.5587 18.0857 0
560 1 20.0984 14.6537 0
561 1 20.4601 18.6273 0
562 1 20.7821 15.3857 0
563 1 15.5585 22.4926 0
564 1 18.1028 21.9685 0
565 1 20.7448 17.0278 0
566 1 17.6333 16.0505 0
567 1 18.6316 19.5146 0
568 1 21.7935 21.8931 0
569 1 15.3041 17.5525 0
570 1 18.6804 18.4983 0
571 1 17.8601 17.0574 0
572 1 19.5421 27.2158 0
573 1 16.0709 25.0548 0
574 1 19.6405 24.0785 0
575 1 19.1514 22.0848 0
576 1 17.0625 26.1863 0
577 1 18.1089 24.9808 0
578 1 20.868 22.3941 0
579 1 22.2033 25.0854 0
580 1 19.0958 24.9086 0
581 1 17.0298 23.2694 0
582 1 21.1329 23.3496 0
583 1 20.6548 25.9854 0
584 1 21.1697 25.0899 0
585 1 22.1695 23.367 0
586 1 16.5277 24.1634 0
587 1 19.4653 23.1307 0
588 1 20.1237 25.0587 0
589 1 15.0727 24.9134 0
590 1 15.8807 27.7235 0
591 1 20.2454 28.1418 0
592 1 17.523 24.2026 0
593 1 18.5636 23.9929 0
594 1 18.4875 22.8903 0
595 1 21.6914 25.9599 0
596 1 19.2225 28.1833 0
597 1 15.4033 26.8536 0
598 1 20.6473 24.1878 0
599 1 18.055 26.5972 0
600 1 16.7904 22.2459 0
601 1 17.0884 25.156 0
602 1 20.5927 27.1016 0
603 1 21.6741 24.2297 0
604 1 15.77 23.4728 0
605 1 16.4436 26.9452 0
606 1 18.6462 25.815 0
607 1 15.0424 25.9088 0
608 1 17.9626 27.563 0
609 1 14.0825 26.1496 0
610 1 21.696 27.3467 0
611 1 14.9186 23.9313 0
612 1 19.6015 25.8788 0
613 1 16.0336 26.0225 0
614 1 16.8911 27.8234 0
615 1 27.5055 28.0478 0
616 1 24.3873 3.5264 0
617 1 26.0709 5.67625 0
618 1 28.6685 27.7913 0
619 1 22.7284 3.18794 0
620 1 23.7037 5.10217 0
621 1 24.0803 6.06882 0
622 1 24.1352 0.912182 0
623 1 25.094 5.97829 0
624 1 21.7825 4.29284 0
625 1 28.4629 5.61278 0
626 1 22.4168 0.0885213 0
627 1 24.4306 1.98738 0
628 1 28.206 28.7844 0
629 1 23.4663 1.76893 0
630 1 25.4107 2.20248 0
631 1 23.4545 3.96271 0
632 1 22.2243 6.46549 0
633 1 25.9081 4.13659 0
634 1 25.3766 3.24544 0
635 1 28.3539 2.41145 0
636 1 23.0063 5.84526 0
637 1 24.4216 4.48374 0
638 1 25.7929 1.27948 0
639 1 26.6041 4.85028 0
640 1 25.4504 28.3959 0
641 1 26.1561 0.300314 0
642 1 22.8105 4.75981 0
643 1 27.5607 5.08112 0
644 1 27.1438 0.141906 0
645 1 26.4294 2.07447 0
646 1 22.4932 1.66074 0
647 1 24.9529 6.97395 0
648 1 25.3179 4.95072 0
649 1 26.6137 3.38894 0
650 1 23.6456 2.78617 0
651 1 23.1086 0.831141 0
652 1 27.6428 3.19274 0
653 1 25.1266 0.545871 0
654 1 27.7844 0.912871 0
655 1 21.3894 0.468897 0
656 1 27.4707 1.88758 0
657 1 28.7668 0.830097 0
658 1 27.2812 4.13209 0
659 1 26.7926 1.12086 0
660 1 23.1457 7.88207 0
661 1 24.5714 13.0241 0
662 1 27.2775 10.8112 0
663 1 26.9293 14.6184 0
664 1 23.2038 14.2097 0
665 1 22.5545 13.4127 0
666 1 28.5743 14.6924 0
667 1 23.582 10.4761 0
668 1 24.1026 7.70603 0
669 1 22.2763 7.44846 0
670 1 24.2722 11.276 0
671 1 27.9497 13.9277 0
672 1 22.3116 11.6898 0
673 1 25.5429 10.0126 0
674 1 23.2503 6.84282 0
675 1 22.6055 10.7092 0
676 1 24.5836 10.3199 0
677 1 21.3981 9.13658 0
678 1 27.8358 7.91585 0
679 1 27.3974 9.55243 0
680 1 28.4126 9.43499 0
681 1 21.9305 12.6204 0
682 1 24.882 14.7578 0
683 1 22.9018 9.74612 0
684 1 25.581 12.9057 0
685 1 27.0956 11.796 0
686 1 26.2955 13.649 0
687 1 28.0701 11.4384 0
688 1 27.0663 8.5912 0
689 1 23.9346 12.245 0
690 1 22.9399 12.4742 0
691 1 21.5591 13.5429 0
692 1 26.5283 10.1532 0
693 1 26.3261 11.0841 0
694 1 25.8974 7.28259 0
695 1 25.9068 11.9491 0
696 1 26.1154 8.25268 0
697 1 25.2681 11.0819 0
698 1 23.3568 8.86237 0
699 1 24.3759 8.74063 0
700 1 25.3454 8.91672 0
701 1 21.8567 10.1026 0
702 1 27.4333 13.0195 0
703 1 24.9415 12.0837 0
704 1 24.2073 13.994 0
705 1 26.8927 7.59171 0
706 1 23.3014 11.4751 0
707 1 25.2201 13.8233 0
708 1 23.5669 13.2422 0
709 1 25.8865 14.5595 0
710 1 21.2897 11.8126 0
711 1 27.6471 6.16775 0
712 1 20.9801 10.7345 0
713 1 25.0705 7.94913 0
714 1 26.5322 12.6867 0
715 1 26.6419 6.52103 0
716 1 26.2998 9.22679 0
717 1 26.3444 16.1291 0
718 1 25.5501 15.5053 0
719 1 23.5554 20.8514 0
720 1 24.3169 21.5614 0
721 1 23.561 15.9166 0
722 1 28.4127 16.3892 0
723 1 24.5817 15.7799 0
724 1 25.1311 20.1468 0
725 1 24.6929 19.0979 0
726 1 24.1548 18.1873 0
727 1 25.1434 18.1464 0
728 1 22.1076 18.1611 0
729 1 27.0974 18.0666 0
730 1 25.8041 17.3678 0
731 1 21.7602 17.1008 0
732 1 24.7201 17.2341 0
733 1 28.368 20.5918 0
734 1 24.1482 19.9731 0
735 1 28.7482 17.3225 0
736 1 25.3565 16.4876 0
737 1 26.0541 20.6798 0
738 1 22.5826 19.07 0
739 1 27.811 19.6278 0
740 1 22.4291 16.1928 0
741 1 23.639 19.082 0
742 1 23.1711 18.2022 0
743 1 23.6806 17.2966 0
744 1 22.6989 17.3204 0
745 1 27.3489 16.2875 0
746 1 26.8574 20.0503 0
747 1 27.7289 17.2071 0
748 1 23.879 14.954 0
749 1 25.0999 22.1401 0
750 1 25.9715 19.5725 0
751 1 28.1137 18.1171 0
752 1 23.1344 19.9225 0
753 1 26.1126 18.3465 0
754 1 22.8505 15.2087 0
755 1 0.191335 15.5999 0
756 1 25.2272 21.162 0
757 1 27.9888 15.5038 0
758 1 26.7455 17.1387 0
759 1 26.8474 19.0356 0
760 1 26.7835 27.1854 0
761 1 25.1518 26.7602 0
762 1 24.7039 25.8892 0
763 1 24.8545 23.0884 0
764 1 26.8515 22.6593 0
765 1 27.4435 25.5315 0
766 1 24.7657 27.6773 0
767 1 23.6926 25.9658 0
768 1 23.1809 25.0834 0
769 1 23.0747 26.9115 0
770 1 23.7505 27.7479 0
771 1 25.2272 24.9922 0
772 1 24.417 28.6262 0
773 1 23.6818 24.1943 0
774 1 28.2932 26.1451 0
775 1 26.6905 26.2016 0
776 1 23.2314 23.2551 0
777 1 27.3027 23.5452 0
778 1 24.1597 26.841 0
779 1 27.9411 24.5443 0
780 1 24.7022 24.0806 0
781 1 22.7096 24.2089 0
782 1 23.3996 28.6963 0
783 1 25.7346 25.8685 0
784 1 22.5912 22.449 0
785 1 26.4895 28.173 0
786 1 25.8062 27.495 0
787 1 25.8522 22.7713 0
788 1 26.4536 25.1863 0
789 1 27.8104 27.1206 0
790 1 26.9914 21.0765 0
791 1 22.6568 26.0089 0
792 1 28.0416 22.0373 0
793 1 24.2037 25.0535 0
794 1 25.6451 23.7506 0
795 1 22.6369 27.869 0
796 1 26.1561 21.7854 0
797 1 24.0145 22.5742 0
798 1 21.6329 28.3306 0
799 1 26.5927 24.1705 0
800 1 23.325 21.8046 0
801 2 5.36384 28.5361 0
802 2 28.088 3.92468 0
803 2 3.43117 28.4343 0
804 2 2.60344 6.04307 0
805 2 3.95528 6.52588 0
806 2 2.63328 0.6174 0
807 2 3.54614 4.91426 0
808 2 1.17752 5.3039 0
809 2 6.4584 3.91061 0
810 2 4.24898 0.696618 0
811 2 0.168337 4.14731 0
812 2 6.2053 5.46086 0
813 2 6.45402 6.2861 0
814 2 1.08702 4.46139 0
815 2 1.28924 7.2497 0
816 2 28.8029 7.58805 0
817 2 4.27638 13.158 0
818 2 6.08082 8.78832 0
819 2 5.6824 14.0534 0
820 2 1.33097 6.4088 0
821 2 5.79517 7.13391 0
822 2 3.08658 14.3426 0
823 2 2.63967 11.0979 0
824 2 6.36384 7.81018 0
825 2 2.07235 13.3768 0
826 2 1.99112 10.3611 0
827 2 1.60108 16.4717 0
828 2 1.33429 20.1736 0
829 2 2.08079 15.7291 0
830 2 3.58843 21.022 0
831 2 5.13482 15.3865 0
832 2 2.82449 20.6531 0
833 2 5.21786 20.9686 0
834 2 5.88255 16.7377 0
835 2 6.9233 17.4492 0
836 2 2.47032 22.3262 0
837 2 1.33258 23.5298 0
838 2 28.1301 23.7354 0
839 2 1.6765 24.8703 0
840 2 4.87545 21.8259 0
841 2 5.88207 24.4852 0
842 2 28.6077 26.9378 0
843 2 1.18296 26.1861 0
844 2 8.69054 4.70406 0
845 2 11.5924 1.70322 0
846 2 7.01259 28.7999 0
847 2 14.3244 1.1313 0
848 2 11.3225 6.81257 0
849 2 7.29676 6.5304 0
850 2 8.84098 3.39574 0
851 2 7.31016 2.65599 0
852 2 7.22145 7.6605 0
853 2 10.346 2.62176 0
854 2 11.5286 9.06829 0
855 2 10.1388 9.8579 0
856 2 10.8548 8.4754 0
857 2 10.7375 13.9933 0
858 2 10.8421 13.1135 0
859 2 9.26395 13.9882 0
860 2 12.4642 7.98563 0
861 2 9.93223 12.8396 0
862 2 12.8426 9.56127 0
863 2 8.28015 13.0686 0
864 2 15.4103 10.2975 0
865 2 12.5246 12.2401 0
866 2 11.6637 8.16475 0
867 2 10.0738 8.89215 0
868 2 8.25246 14.7722 0
869 2 11.253 9.96289 0
870 2 14.0432 13.904 0
871 2 8.32001 10.7451 0
872 2 8.7038 6.97446 0
873 2 7.05442 11.0606 0
874 2 12.5424 13.8582 0
875 2 10.2228 7.83719 0
876 2 13.1154 16.1904 0
877 2 12.9847 19.7727 0
878 2 14.3767 20.1917 0
879 2 8.44093 16.7088 0
880 2 6.98419 15.8539 0
881 2 8.09613 18.069 0
882 2 10.5051 19.7231 0
883 2 9.61382 18.1901 0
884 2 13.9499 18.7664 0
885 2 9.62054 27.0367 0
886 2 13.1178 24.3968 0
887 2 12.7965 22.0334 0
888 2 8.0594 22.7967 0
889 2 13.5594 26.8223 0
890 2 9.57545 25.7087 0
891 2 7.24387 23.6451 0
892 2 11.9358 24.5674 0
893 2 11.8169 25.4937 0
894 2 8.04904 23.7739 0
895 2 11.7988 23.2615 0
896 2 11.9648 27.283 0
897 2 10.4012 22.4804 0
898 2 6.51325 23.2365 0
899 2 6.99817 22.0708 0
900 2 20.6457 0.0644188 0
901 2 17.5685 28.2891 0
902 2 18.9592 6.21693 0
903 2 16.8555 7.33839 0
904 2 15.4796 6.89716 0
905 2 21.3221 5.07097 0
906 2 17.9538 0.193239 0
907 2 19.223 2.3415 0
908 2 19.3101 0.947545 0
909 2 13.705 5.3379 0
910 2 19.4689 7.62977 0
911 2 21.0373 9.90286 0
912 2 17.6557 11.9135 0
913 2 18.9772 10.8881 0
914 2 19.4733 9.3024 0
915 2 20.5462 11.4561 0
916 2 16.6509 10.734 0
917 2 15.5214 11.6709 0
918 2 20.0791 13.0435 0
919 2 18.6612 9.76556 0
920 2 20.2248 10.3491 0
921 2 19.4056 16.3674 0
922 2 20.3328 17.752 0
923 2 17.3399 21.667 0
924 2 17.0849 20.4806 0
925 2 18.5833 21.3182 0
926 2 22.7369 20.6444 0
927 2 15.8745 20.961 0
928 2 17.1327 17.5987 0
929 2 16.3243 22.8849 0
930 2 20.2669 23.4402 0
931 2 16.3467 28.4682 0
932 2 21.0028 27.8276 0
933 2 18.9916 26.572 0
934 2 18.4186 28.292 0
935 2 18.736 27.4186 0
936 2 19.9962 26.5516 0
937 2 15.0459 27.6949 0
938 2 16.0877 21.8179 0
939 2 20.0052 22.5124 0
940 2 17.2994 27.0078 0
941 2 14.3842 25.3558 0
942 2 17.7588 25.7448 0
943 2 21.2395 26.6189 0
944 2 15.0158 23.0855 0
945 2 17.8838 23.4708 0
946 2 15.6807 24.3053 0
947 2 21.6576 22.6841 0
948 2 22.2176 26.7098 0
949 2 17.617 22.6212 0
950 2 22.573 3.99587 0
951 2 24.7165 2.74251 0
952 2 24.9575 1.35537 0
953 2 28.7208 6.35182 0
954 2 21.0933 3.74871 0
955 2 24.1293 6.88361 0
956 2 26.0561 2.78897 0
957 2 22.8617 2.39263 0
958 2 21.8905 3.39307 0
959 2 28.3645 4.765 0
960 2 25.0761 4.00368 0
961 2 27.0523 2.62644 0
962 2 25.7736 6.46032 0
963 2 22.1716 0.896375 0
964 2 24.5377 5.33794 0
965 2 28.3 1.57896 0
966 2 21.7799 11.0213 0
967 2 27.3846 6.95402 0
968 2 22.1779 9.33384 0
969 2 23.8078 9.61747 0
970 2 27.9023 12.3307 0
971 2 26.9167 5.70483 0
972 2 24.7337 9.50404 0
973 2 27.8839 8.77418 0
974 2 27.1014 13.7878 0
975 2 27.7507 14.7134 0
976 2 27.5675 20.432 0
977 2 0.405003 20.6167 0
978 2 0.132599 18.1995 0
979 2 27.1227 15.4411 0
980 2 24.15 16.5641 0
981 2 24.467 20.7646 0
982 2 22.5677 21.5021 0
983 2 26.3282 15.2367 0
984 2 28.6359 19.8124 0
985 2 25.4787 18.9082 0
986 2 27.8023 21.2584 0
987 2 23.1671 16.6426 0
988 2 27.643 18.8038 0
989 2 28.2523 25.3114 0
990 2 25.8872 24.54 0
991 2 26.4255 23.3645 0
992 2 25.9934 26.6789 0
993 2 27.5012 26.3776 0
994 2 24.0614 23.4329 0
995 2 27.6651 22.8078 0
996 2 0.580354 27.3095 0
997 2 0.219874 25.7068 0
998 2 27.1459 24.742 0
999 2 27.1023 21.8758 0
1000 2 0.0993868 22.2728 0

Velocities

1 -0.23221 0.405462 0
2 -0.157852 -0.301439 0
3 0.0986502 0.0897059 0
4 -0.250461 -0.879143 0
5 -0.172064 0.309277 0
6 0.0705468 0.118418 0
7 0.159405 -0.39698 0
8 -0.748326 -0.860105 0
9 0.0533625 0.295141 0
10 -0.149549 0.373274 0
11 0.63048 0.0450465 0
12 -0.424739 -0.501216 0
13 0.533292 0.0277099 0
14 0.029775 -0.167111 0
15 -0.763657 0.233182 0
16 -0.605205 1.1559 0
17 0.595563 0.807358 0
18 0.267555 0.0492715 0
19 -0.0154499 -0.300598 0
20 -0.106626 0.374317 0
21 -0.291344 -0.587278 0
22 -0.091975 0.188619 0
23 -0.626835 0.0587959 0
24 0.53766 0.00240816 0
25 0.491289 0.162017 0
26 -0.13967 -0.81754 0
27 -0.274183 0.555807 0
28 -0.294544 0.452874 0
29 0.401185 0.648421 0
30 -0.572993 0.908186 0
31 -0.00805626 -0.280736 0
32 0.337067 0.683932 0
33 0.765361 0.0888117 0
34 0.000307457 -0.321769 0
35 0.340055 0.814363 0
36 0.142538 -0.742185 0
37 0.0619629 -0.0680417 0
38 0.871407 0.250732 0
39 0.359237 -0.548564 0
40 -0.196451 0.76961 0
41 0.612085 0.957683 0
42 -0.666132 -0.150995 0
43 0.686543 0.0868684 0
44 0.0360764 -0.656057 0
45 0.307993 0.0416479 0
46 0.543336 0.267413 0
47 0.0877451 0.0328942 0
48 -0.306077 -0.302315 0
49 -0.662441 0.981922 0
50 -0.504308 -0.697147 0
51 -0.203844 -0.447703 0
52 -0.389674 -0.128365 0
53 -0.433154 -0.0712775 0
54 0.271315 -1.09005 0
55 -0.338955 -0.130664 0
56 -0.0427113 -0.212482 0
57 -0.425689 -0.298314 0
58 0.333848 -0.836033 0
59 0.0199362 -0.4174 0
60 0.190931 -0.29877 0
61 0.205004 -0.630708 0
62 0.0132778 -0.12902 0
63 0.161678 -0.230753 0
64 -0.996484 0.576672 0
65 0.161108 -0.307573 0
66 -0.607334 -0.498466 0
67 -0.416818 0.243595 0
68 -0.185633 -0.207266 0
69 0.376574 0.252856 0
70 0.132824 0.409353 0
71 -0.357045 0.486215 0
72 -0.862421 0.42653 0
73 -0.139952 0.781161 0
74 -0.0479143 0.266688 0
75 0.1621 0.621095 0
76 -0.430687 -0.437911 0
77 -0.312251 -0.246502 0
78 0.347824 0.13942 0
79 -0.00239394 0.656046 0
80 -0.612736 -0.638925 0
81 -0.445163 -0.226059 0
82 -0.519544 -0.0654733 0
83 -0.0921751 0.236853 0
84 0.226351 -0.859896 0
85 -0.283436 0.557885 0
86 0.0317262 1.00466 0
87 -0.269027 -0.411749 0
88 0.504192 -0.958733 0
89 -0.468381 0.543297 0
90 -0.0725289 -0.30181 0
91 -0.196869 -0.115729 0
92 -0.610816 -0.198638 0
93 0.267524 0.35499 0
94 0.046059 -0.311523 0
95 -0.806091 -0.193384 0
96 -0.149268 -0.292215 0
97 0.374545 -0.213982 0
98 -0.00421713 0.484834 0
99 -0.00829719 0.281996 0
100 -0.313695 -0.265848 0
101 -0.519959 0.879188 0
102 -0.288859 0.473396 0
103 -0.302048 1.4171 0
104 -0.0938806 0.387433 0
105 0.379851 -0.295527 0
106 1.06013 0.241956 0
107 -0.12291 -0.721382 0
108 -0.24306 0.0221849 0
109 0.168095 -0.0119214 0
110 0.590768 -0.656368 0
111 0.324711 -0.0889821 0
112 0.372162 -0.01666 0
113 -0.667145 -0.0098535 0
114 -0.428164 0.0202891 0
115 0.577094 -0.227763 0
116 -0.498947 0.103044 0
117 -0.205037 -0.0361815 0
118 -0.188548 0.199768 0
119 0.675868 -0.120714 0
120 -0.396397 0.673046 0
121 0.24793 -0.151622 0
122 -0.12129 -1.13856 0
123 0.184619 -0.259812 0
124 0.0455839 -0.416165 0
125 0.176546 0.878177 0
126 -0.453703 -0.0224711 0
127 -0.384018 -0.384464 0
128 0.556194 0.363367 0
129 0.391164 -0.473336 0
130 0.564927 -0.0867398 0
131 0.305568 -0.159145 0
132 -0.247688 -0.122948 0
133 0.357555 -0.357554 0
134 -0.0710312 0.00798236 0
135 0.135041 -0.0439979 0
136 -0.132595 0.714473 0
137 -0.394552 0.362808 0
138 -0.504169 -0.106576 0
139 -0.3184 0.208749 0
140 0.200819 -0.172306 0
141 0.103492 -0.121897 0
142 -0.444543 -0.0696989 0
143 0.281567 0.123763 0
144 -0.102292 0.303506 0
145 0.0970109 0.677622 0
146 0.0113796 -0.0641718 0
147 -0.473552 -0.779031 0
148 0.726161 -0.279717 0
149 -0.613103 0.159983 0
150 -0.13088 0.0514089 0
151 -0.451339 0.311604 0
152 0.59883 -0.134505 0
153 0.172061 0.158839 0
154 -0.196819 0.103962 0
155 0.295082 -0.117941 0
156 0.317474 0.0872449 0
157 -0.043305 0.221751 0
158 -0.1898 0.0380862 0
159 0.453511 -0.613205 0
160 0.520239 -0.050096 0
161 -0.419271 0.4758 0
162 0.16189 0.730813 0
163 -0.341361 0.19712 0
164 0.0823922 -0.172366 0
165 0.314882 -1.04876 0
166 0.195577 -0.160527 0
167 0.252059 1.2896 0
168 0.146645 0.663695 0
169 -0.233808 0.336121 0
170 0.401283 -0.613523 0
171 0.257282 -0.52643 0
172 -0.0628723 -0.179782 0
173 -0.253039 -0.122527 0
174 0.234869 0.216458 0
175 -0.0546086 -0.437789 0
176 0.299571 -0.503098 0
177 -0.649831 0.79273 0
178 -0.0223223 -0.257203 0
179 -0.185133 0.408627 0
180 -0.14321 -0.134382 0
181 0.0953539 0.761787 0
182 -0.348797 0.163117 0
183 -0.438562 -0.498361 0
184 0.586696 0.158436 0
185 -0.0331241 -0.410745 0
186 -0.196313 -0.100253 0
187 -0.562288 -0.0694018 0
188 -0.678762 0.0509521 0
189 0.308582 0.0900738 0
190 0.112996 -0.990287 0
191 -0.105405 0.104854 0
192 0.590628 -0.159306 0
193 -0.757067 0.892648 0
194 -0.0702505 -0.0423881 0
195 0.195866 -0.360666 0
196 -0.217188 -0.517276 0
197 -0.219525 -0.711908 0
198 0.411271 0.721709 0
199 -0.700543 -0.200817 0
200 0.137342 -0.481413 0
201 -0.432969 0.525676 0
202 -0.0581003 -0.75217 0
203 0.0449664 0.507416 0
204 0.198149 -0.308146 0
205 -0.426539 -0.4441 0
206 0.0340516 -0.104735 0
207 0.581947 0.589103 0
208 -0.427706 -0.402014 0
209 0.220013 -0.622026 0
210 -0.467726 0.303354 0
211 -0.0166426 -0.357157 0
212 -0.694818 0.287756 0
213 -0.535884 -0.618613 0
214 -0.0407013 -0.264339 0
215 0.311151 0.358409 0
216 -0.0821348 -0.0680224 0
217 0.719608 -0.0406399 0
218 -0.135249 1.10815 0
219 -0.299253 0.968723 0
220 -0.260704 0.76541 0
221 -0.458648 -0.678008 0
222 0.478123 -0.917991 0
223 -0.109554 -0.490352 0
224 0.0490629 -0.792669 0
225 -0.44992 0.204457 0
226 0.233198 0.580977 0
227 -0.286147 0.105193 0
228 0.0889401 0.160729 0
229 -0.0327665 -0.430939 0
230 -0.675467 -0.00922756 0
231 -0.289246 -0.31274 0
232 -0.538771 0.620861 0
233 -0.360628 0.292515 0
234 -0.854886 0.226332 0
235 0.0165356 -0.198416 0
236 -0.503482 -0.273709 0
237 -0.12387 -0.226328 0
238 -0.6987 0.557545 0
239 -0.881941 0.330931 0
240 -0.387622 0.0223457 0
241 -0.772218 0.00328051 0
242 -0.189698 0.218394 0
243 0.2154 -0.148326 0
244 -0.146857 0.0413569 0
245 0.0190937 -0.300892 0
246 0.699052 -0.520763 0
247 0.52519 -0.636129 0
248 0.539898 0.0572954 0
249 -0.159447 -0.134097 0
250 0.398311 -0.0193038 0
251 0.640596 -0.447328 0
252 -0.139108 -0.541904 0
253 -0.169974 0.683904 0
254 0.383712 -0.0248159 0
255 0.201454 0.384705 0
256 0.0443572 -0.120369 0
257 -0.0290445 0.0516856 0
258 0.472873 0.713991 0
259 1.24801 0.167551 0
260 0.32647 -0.0948105 0
261 0.0887129 -0.243508 0
262 -0.129391 0.127258 0
263 0.932557 0.0429381 0
264 0.699645 0.274822 0
265 0.420354 -0.120824 0
266 -0.127799 0.630526 0
267 1.01818 0.366398 0
268 0.228554 -0.275566 0
269 0.0405723 0.0822964 0
270 -1.15248 0.289774 0
271 0.0661113 -0.977706 0
272 0.769347 1.028 0
273 -0.263996 0.938354 0
274 -0.116951 0.383616 0
275 0.122376 0.0708946 0
276 -0.958403 0.621585 0
277 -0.853056 0.565357 0
278 0.545761 -0.602744 0
279 0.0174117 0.943543 0
280 -0.211289 -0.41331 0
281 -0.763321 -0.193718 0
282 0.391058 -0.218389 0
283 -0.687015 0.554416 0
284 -0.673227 0.331816 0
285 -0.695178 0.149756 0
286 -0.375676 -1.29443 0
287 -0.105623 -1.05022 0
288 0.235277 0.742695 0
289 -0.797051 -0.106511 0
290 -0.184159 0.870863 0
291 -0.239077 0.609402 0
292 -0.716494 -0.254481 0
293 0.201615 0.183724 0
294 -0.162796 -0.0844091 0
295 -0.312603 0.516331 0
296 0.0194612 0.471796 0
297 0.279302 0.187764 0
298 -0.21801 -0.888136 0
299 0.20846 0.0266427 0
300 -0.208894 0.362277 0
301 0.0229444 -0.494083 0
302 -0.570345 -0.362028 0
303 0.029249 0.0902705 0
304 0.823876 0.0978328 0
305 -0.275842 0.285933 0
306 -0.598826 0.387557 0
307 -0.771369 -0.794252 0
308 -0.363652 -0.175916 0
309 -0.416186 -0.367404 0
310 -0.290018 0.323269 0
311 -0.406758 0.149995 0
312 0.474127 -0.520803 0
313 0.624455 0.313488 0
314 -0.544465 0.111591 0
315 0.346673 0.773462 0
316 -0.296035 -0.0186537 0
317 -0.479037 -0.562942 0
318 0.300798 0.133458 0
319 -0.0847977 0.470958 0
320 0.095451 0.160466 0
321 -0.119588 -0.197055 0
322 -0.203301 -0.437058 0
323 0.0456131 -0.537365 0
324 0.179864 -0.181866 0
325 0.476315 -0.354169 0
326 -0.0587192 -0.242599 0
327 -0.320992 0.0299016 0
328 -0.882185 -0.434093 0
329 0.793106 0.622027 0
330 -1.00587 0.188576 0
331 0.565719 -0.300214 0
332 0.600648 0.80258 0
333 0.0690985 0.420151 0
334 0.729232 -0.0140277 0
335 -0.0893269 -0.599535 0
336 1.14039 -0.649097 0
337 0.146112 -0.738759 0
338 0.323542 -0.710462 0
339 0.222894 0.0186935 0
340 0.444469 -0.00793649 0
341 0.685254 -0.344955 0
342 0.347172 0.719244 0
343 0.597208 -0.561565 0
344 -0.85649 0.211619 0
345 0.251507 -0.086474 0
346 -0.371109 -0.731747 0
347 -0.767389 -0.412212 0
348 0.875598 -0.296406 0
349 -0.0268527 0.690825 0
350 -0.157644 0.28719 0
351 0.178341 0.204633 0
352 0.439609 -0.850915 0
353 -0.136439 -0.351886 0
354 -0.0822436 -0.310431 0
355 -0.0558633 0.846763 0
356 0.562283 -0.426738 0
357 0.530208 0.15628 0
358 -0.032464 0.32366 0
359 -0.121225 0.258129 0
360 -0.0187769 -0.804465 0
361 0.142347 -0.240241 0
362 -0.0602717 -0.063012 0
363 0.731258 -0.717248 0
364 -0.0767239 -0.280411 0
365 0.0462465 -0.0741662 0
366 0.163981 0.302203 0
367 -0.724828 -0.693422 0
368 0.400878 -0.0301255 0
369 0.0742078 -0.0470925 0
370 0.301173 -0.131955 0
371 0.531495 0.254201 0
372 0.00639746 -0.362613 0
373 0.191388 0.0339223 0
374 -0.300525 0.777974 0
375 -0.0295111 0.431322 0
376 0.438231 0.785315 0
377 -0.198099 -0.649502 0
378 -0.120949 -0.383524 0
379 0.150731 0.266824 0
380 -0.252144 0.731541 0
381 0.739783 -0.339357 0
382 0.16669 0.402419 0
383 -0.472918 -0.588326 0
384 -0.092826 0.0380812 0
385 0.266097 -0.14004 0
386 0.867307 -0.0374087 0
387 9.83837e-05 0.00658832 0
388 -0.216597 -0.335324 0
389 -0.188832 -0.0630022 0
390 0.488598 0.20402 0
391 0.292893 0.680217 0
392 -0.200988 -0.179017 0
393 0.889818 0.13809 0
394 -0.163737 -0.404769 0
395 0.0153973 0.196466 0
396 -0.0742848 -0.30024 0
397 -0.325687 0.662426 0
398 0.104143 0.130296 0
399 0.0789878 -0.214301 0
400 -0.0313235 -0.33137 0
401 0.442922 -0.0941272 0
402 0.138743 0.300958 0
403 0.0822733 0.482572 0
404 0.299075 0.0103723 0
405 -0.700619 -0.10122 0
406 0.0763767 -0.0628 0
407 0.349781 0.0169656 0
408 0.259602 -0.306675 0
409 0.424869 2.77172e-05 0
410 -0.576619 -0.101318 0
411 0.101421 -0.492912 0
412 -0.267641 -0.63828 0
413 -0.0489662 -0.50437 0
414 0.217671 0.409238 0
415 -1.10399 0.524323 0
416 -1.05786 0.0305955 0
417 0.631304 0.333468 0
418 -0.0529171 0.264261 0
419 0.652813 0.0960796 0
420 0.303134 0.191467 0
421 -0.350503 0.110737 0
422 -0.0921908 0.12902 0
423 -0.816398 -0.711901 0
424 0.680782 0.833668 0
425 -0.0806209 -0.0024994 0
426 -0.289442 -0.675081 0
427 0.290533 -0.419441 0
428 -0.586998 0.448566 0
429 -0.138934 -0.319496 0
430 -0.199895 -0.39531 0
431 0.33084 0.974113 0
432 -1.12632 -0.909713 0
433 0.740803 -0.0352358 0
434 0.168461 -0.723784 0
435 0.205017 -0.401784 0
436 0.07079 0.61847 0
437 0.48874 -0.793665 0
438 -0.242247 -0.459203 0
439 0.336435 0.114213 0
440 0.215317 -0.849609 0
441 -0.0700661 0.716911 0
442 0.517185 0.44664 0
443 -0.0105694 -0.318856 0
444 0.206799 -0.408161 0
445 0.886858 0.482779 0
446 0.567194 -0.0432485 0
447 -0.170489 -0.0290212 0
448 -0.287445 -0.710095 0
449 -0.136381 0.106936 0
450 -0.4198 -0.0219234 0
451 0.0880349 -0.269025 0
452 0.373362 -0.612366 0
453 -0.0772083 -0.217499 0
454 -0.347403 -0.578055 0
455 0.267323 -0.0137602 0
456 0.265762 -0.144198 0
457 0.692793 -0.0426463 0
458 -0.18291 -0.135182 0
459 -0.118367 -1.11577 0
460 0.0723629 0.330007 0
461 0.23754 -0.266589 0
462 -0.271753 0.108119 0
463 0.347839 0.252941 0
464 -0.961715 0.0434111 0
465 -0.364912 0.318859 0
466 0.120548 -0.290583 0
467 -0.710203 0.319967 0
468 0.448618 0.437244 0
469 -0.540106 -0.2905 0
470 -0.117568 -0.623564 0
471 -0.102737 -0.0881927 0
472 0.099739 -0.435802 0
473 -0.541024 -0.0218325 0
474 0.196345 -0.769286 0
475 -1.05887 -0.266718 0
476 -0.304986 0.251468 0
477 -0.743054 -0.956747 0
478 0.325219 -0.446708 0
479 0.0628568 -0.345998 0
480 0.00233716 0.311811 0
481 -0.650168 0.366114 0
482 -0.167337 0.273074 0
483 0.493532 0.830768 0
484 -1.28654 0.372595 0
485 -0.666585 0.0711611 0
486 0.0827199 0.438946 0
487 -0.907614 0.0888161 0
488 0.734884 -0.453973 0
489 0.101655 0.353289 0
490 -0.508603 -0.28005 0
491 0.294834 0.288671 0
492 0.477703 0.668346 0
493 -0.480272 -0.347328 0
494 -0.26946 0.466495 0
495 -0.459755 0.154061 0
496 -0.0880943 -0.309022 0
497 -0.384024 -0.161315 0
498 -0.713409 -0.570575 0
499 0.360323 -0.186634 0
500 0.375937 0.467554 0
501 0.107535 -0.116959 0
502 -0.0225098 0.109795 0
503 0.739008 -0.496033 0
504 0.0380174 0.568169 0
505 0.0856942 -0.379784 0
506 -0.567834 -0.283778 0
507 -0.128936 -0.380841 0
508 -0.362546 0.638957 0
509 0.175593 0.0632463 0
510 -0.728421 0.586214 0
511 -0.750104 0.676042 0
512 -0.277708 -0.0400926 0
513 0.254712 0.769654 0
514 -0.506439 0.632136 0
515 -0.0401374 0.186179 0
516 0.0647286 -0.409235 0
517 0.117755 0.422788 0
518 -0.3552 0.261177 0
519 0.126313 0.0912515 0
520 -0.222936 0.712808 0
521 0.117497 0.626405 0
522 -0.164823 0.0389811 0
523 -0.333499 -0.555183 0
524 -0.795438 0.374637 0
525 0.232215 -0.208034 0
526 -0.00175474 0.0415507 0
527 0.0750304 -0.0382269 0
528 -0.108551 -0.751767 0
529 0.667043 -0.246286 0
530 -0.137966 -0.790724 0
531 0.840382 -0.350436 0
532 -0.636194 0.246989 0
533 0.324059 -0.153175 0
534 0.0367803 0.798759 0
535 0.428219 1.04135 0
536 0.779338 -0.222579 0
537 0.050996 -0.00676243 0
538 0.0666733 -0.0960262 0
539 0.175412 0.281446 0
540 -0.716278 -1.33774 0
541 -0.181898 -0.260168 0
542 0.572658 -0.25065 0
543 0.308795 -0.105603 0
544 -0.0655536 -0.115793 0
545 -0.187664 -0.154345 0
546 0.129991 -0.964878 0
547 -0.584489 0.563683 0
548 -0.634924 -0.574677 0
549 0.0277802 -0.186122 0
550 0.0788012 -0.383865 0
551 0.318782 0.744262 0
552 0.630171 0.218229 0
553 0.00226419 0.107542 0
554 -0.46282 0.597152 0
555 0.571836 -0.247262 0
556 0.44161 0.284627 0
557 -0.269426 0.00871537 0
558 0.136407 -0.0876139 0
559 0.519421 0.152052 0
560 -0.254017 -0.247798 0
561 0.154672 0.30369 0
562 -0.32389 0.495932 0
563 0.498796 -0.900972 0
564 -0.231577 0.352286 0
565 0.231595 -0.15014 0
566 -0.866428 0.273215 0
567 0.669122 0.46455 0
568 0.062 0.421275 0
569 0.0895006 -0.436967 0
570 0.332834 0.283265 0
571 -0.0165857 0.777423 0
572 -0.126303 0.521161 0
573 0.544459 0.0715772 0
574 0.612037 0.474992 0
575 -0.445671 0.474417 0
576 -0.175444 -0.278903 0
577 0.0936978 -0.276392 0
578 0.0851866 0.462002 0
579 -0.053012 -0.0438105 0
580 0.240348 -0.140986 0
581 -0.00554935 -0.666697 0
582 0.229872 0.218903 0
583 0.406465 0.432426 0
584 -0.140275 0.489106 0
585 0.136043 -0.505331 0
586 -0.577391 -0.00230824 0
587 0.232773 0.227501 0
588 0.0406061 0.643324 0
589 -0.102826 -0.112666 0
590 0.228217 -0.276411 0
591 -0.123068 0.683932 0
592 -0.0518464 -0.118303 0
593 -0.155251 -0.0526495 0
594 -0.0479306 -0.633474 0
595 0.117992 0.143191 0
596 -0.446532 0.221479 0
597 -0.0774832 -0.0646808 0
598 0.969237 -0.398379 0
599 -0.448571 -0.192324 0
600 0.148332 -0.852652 0
601 0.173235 0.417295 0
602 0.414844 -0.165225 0
603 0.145491 1.0534 0
604 0.00417475 -0.592184 0
605 1.20233 0.470417 0
606 0.250151 -0.282724 0
607 0.52759 -1.00663 0
608 -0.0932104 0.280177 0
609 0.528042 -0.657269 0
610 -1.06885 0.113135 0
611 0.042623 -0.221605 0
612 -0.284242 -0.504368 0
613 0.864286 0.781999 0
614 -0.358152 -0.0445744 0
615 0.246801 -0.370296 0
616 0.438068 0.445146 0
617 0.322292 0.368021 0
618 0.385396 -0.379697 0
619 0.409357 0.0582657 0
620 0.470631 -0.0873555 0
621 0.282948 0.929585 0
622 -0.780578 0.451307 0
623 -0.32716 -0.658599 0
624 -0.250935 0.0550577 0
625 -0.261462 -0.0892753 0
626 0.0446237 0.509107 0
627 0.585411 -0.188965 0
628 0.087206 0.173393 0
629 -0.157238 0.283075 0
630 0.28658 -0.743671 0
631 -0.723012 0.112516 0
632 0.279505 0.0833393 0
633 0.148629 0.213516 0
634 -0.0762376 0.34467 0
635 -0.152925 0.472538 0
636 -0.418636 -0.173309 0
637 -0.971998 -0.406834 0
638 0.272967 -0.381338 0
639 -1.30071 -0.180396 0
640 0.291872 0.581327 0
641 0.352597 -0.000831375 0
642 0.388089 0.0799322 0
643 -0.0490103 0.609669 0
644 0.0414708 0.189972 0
645 -0.174439 0.206438 0
646 -0.216524 -0.32379 0
647 -0.169959 0.439473 0
648 -0.354869 -0.34026 0
649 0.838904 -0.0389854 0
650 -0.557692 -0.246678 0
651 0.239772 0.0209529 0
652 -0.049796 -0.94669 0
653 -0.212784 -0.465888 0
654 1.08053 0.00968623 0
655 -0.193307 0.218614 0
656 0.443116 0.256744 0
657 -0.191055 -0.548662 0
658 -0.638486 -0.187291 0
659 0.344291 0.187731 0
660 0.145118 0.0872185 0
661 -0.014907 -0.386933 0
662 -0.07724 0.237877 0
663 0.488085 0.446313 0
664 -0.134525 -0.312038 0
665 0.229794 -0.899554 0
666 -0.256907 0.14241 0
667 -0.447469 -0.453837 0
668 0.756196 0.397268 0
669 0.180261 0.321834 0
670 -0.118133 -0.0376446 0
671 -0.22199 0.0175606 0
672 0.391922 -0.323208 0
673 -0.280128 0.134922 0
674 0.707306 -0.303529 0
675 0.212881 -0.386743 0
676 -0.463119 0.216456 0
677 0.85814 0.0550833 0
678 -0.558195 0.176693 0
679 0.239028 0.278665 0
680 -0.242394 -0.26504 0
681 0.179527 -0.754726 0
682 0.0275093 -0.249769 0
683 -0.118022 -0.531608 0
684 0.430882 0.0461786 0
685 0.294391 0.00735664 0
686 -0.629104 -0.454192 0
687 -0.130925 -0.605228 0
688 -0.255458 0.585375 0
689 -0.430451 -0.173423 0
690 -1.20733 0.0430277 0
691 -0.501061 0.109688 0
692 -0.144481 0.464845 0
693 -0.0745213 -0.28176 0
694 -0.701216 0.874644 0
695 -1.00518 0.71939 0
696 -0.260806 -0.217996 0
697 -0.119973 0.35452 0
698 0.710451 0.877243 0
699 -0.0964468 1.02671 0
700 0.374047 -0.0987074 0
701 0.341575 -0.217873 0
702 0.341168 -0.0485722 0
703 0.577671 0.849303 0
704 0.22195 0.279586 0
705 -0.268997 0.635945 0
706 0.333684 0.340646 0
707 -0.155245 -0.430337 0
708 -0.242417 -0.023671 0
709 -0.275139 -0.494463 0
710 0.209749 -0.295394 0
711 0.230145 -0.754264 0
712 -0.929062 0.307148 0
713 0.0873101 -0.142334 0
714 0.131062 -0.663085 0
715 0.553193 0.319305 0
716 0.565408 -0.492235 0
717 -0.562065 0.701411 0
718 -0.0644567 0.716958 0
719 0.0118056 -0.0613358 0
720 -0.457816 0.462524 0
721 -0.421726 -0.0113687 0
722 -0.0010768 -0.678971 0
723 -0.20053 -0.21338 0
724 0.476121 -0.119042 0
725 0.153153 0.120168 0
726 0.374038 0.412407 0
727 -0.168974 -0.208864 0
728 0.192219 0.330181 0
729 0.609529 -0.530797 0
730 0.0258546 -0.906423 0
731 0.0257183 0.150278 0
732 0.185541 -0.114258 0
733 0.353982 -0.695523 0
734 0.570288 0.237463 0
735 0.900694 -0.806827 0
736 0.011547 0.0383688 0
737 0.451305 0.0389465 0
738 0.586864 -0.750064 0
739 -0.708865 -0.119127 0
740 0.97398 0.110032 0
741 -0.235833 -0.616887 0
742 0.0606313 0.470992 0
743 -0.293713 -0.278933 0
744 0.0723203 0.129437 0
745 -0.702138 0.239436 0
746 -0.296982 -0.290003 0
747 0.913116 0.446533 0
748 -0.270852 -0.290612 0
749 0.328999 0.366748 0
750 0.371935 -0.825449 0
751 0.539028 -0.225808 0
752 0.854125 -0.27098 0
753 -0.00277725 -0.451337 0
754 -0.190187 -0.342341 0
755 -0.20758 0.247173 0
756 0.167938 0.116819 0
757 0.0110251 -0.184303 0
758 0.269 0.149218 0
759 -0.240965 0.116615 0
760 0.0683149 -0.18398 0
761 0.15386 -0.106378 0
762 -0.509684 -0.154403 0
763 0.286154 -0.151295 0
764 -0.546846 -0.384493 0
765 0.0547316 0.543447 0
766 -0.565915 0.129042 0
767 -0.172877 -0.83046 0
768 0.298805 0.281732 0
769 0.0785076 -0.474194 0
770 -0.229294 0.658631 0
771 0.23068 0.30389 0
772 -0.734708 -0.100312 0
773 0.724774 0.102159 0
774 -0.0954458 0.455953 0
775 -0.422588 0.296535 0
776 -0.245142 0.926522 0
777 -0.364745 -0.0583528 0
778 0.938867 -0.0804653 0
779 -0.390285 0.499199 0
780 0.284711 -0.158075 0
781 0.0425296 0.922339 0
782 -0.130627 -0.477066 0
783 0.0778404 0.701718 0
784 0.285143 0.160235 0
785 -0.319501 0.737655 0
786 0.261261 -0.180544 0
787 0.415172 -0.370365 0
788 0.407091 -0.263108 0
789 0.235509 -0.353564 0
790 -0.0429505 -0.701353 0
791 0.0232853 0.614459 0
792 -0.244239 0.643133 0
793 0.038248 -0.0587749 0
794 -0.213745 -0.172055 0
795 -0.442634 -0.542598 0
796 0.218006 0.636993 0
797 0.763112 -0.516381 0
798 0.597665 0.235857 0
799 -0.0609466 -0.300528 0
800 0.736508 -0.513537 0
801 0.119378 0.04963 0
802 0.249789 0.0923355 0
803 -0.236063 0.214384 0
804 -0.358806 0.604433 0
805 -0.0509724 -0.414317 0
806 0.328891 -0.891156 0
807 0.244301 -1.05414 0
808 -0.127486 0.242124 0
809 -0.429896 0.505133 0
810 0.770952 0.168036 0
811 -0.226542 0.690076 0
812 0.0760518 0.696293 0
813 0.102913 -0.412991 0
814 0.179223 -0.122474 0
815 0.186668 0.466865 0
816 0.263343 0.52955 0
817 -0.449387 -0.219015 0
818 0.760664 0.508075 0
819 0.252374 0.349665 0
820 -0.0879744 -0.711587 0
821 -0.373519 -0.5522 0
822 0.639715 0.418269 0
823 -0.52847 -0.221019 0
824 -0.0887566 1.34013 0
825 0.327672 -0.0767622 0
826 -0.00829123 -0.466419 0
827 -0.0575184 0.91488 0
828 -0.120013 -0.0822382 0
829 0.0886844 -0.597512 0
830 -0.459159 0.257063 0
831 0.321924 -0.0764656 0
832 0.0424754 -0.238226 0
833 -0.393898 0.0990916 0
834 -0.407716 0.657272 0
835 0.566314 0.369637 0
836 0.499767 0.993068 0
837 0.833246 -0.326812 0
838 -0.0494107 0.411612 0
839 -0.14869 0.20907 0
840 -0.211641 0.416736 0
841 -0.513963 -0.165001 0
842 0.170171 -0.098821 0
843 0.029303 0.36279 0
844 -0.277052 -0.610839 0
845 -0.307134 0.3143 0
846 0.00757241 -0.649892 0
847 -0.419302 0.165574 0
848 0.286568 -0.147634 0
849 -0.21944 -0.0855335 0
850 -0.340985 -0.0245882 0
851 0.497624 -1.01825 0
852 -0.758827 0.0886852 0
853 -0.345217 0.067403 0
854 -0.432102 0.245863 0
855 0.298487 -0.409306 0
856 0.278188 -0.683506 0
857 0.349311 -0.175103 0
858 0.0654244 -0.474855 0
859 0.0560981 0.415904 0
860 0.0645464 0.330741 0
861 0.412031 -0.316629 0
862 -0.70785 -0.245953 0
863 -0.283463 -0.0610104 0
864 -0.038573 -0.0992233 0
865 -0.163107 -0.194006 0
866 -0.0566936 -0.51175 0
867 0.054381 0.115307 0
868 -0.0321332 -0.532406 0
869 -0.342301 0.156835 0
870 0.396671 -0.798917 0
871 0.43597 0.436036 0
872 -0.0815038 -0.0589875 0
873 -0.0281858 0.663121 0
874 0.713651 -0.254623 0
875 -0.152868 0.511945 0
876 0.716053 -0.0622828 0
877 -0.369588 -0.198702 0
878 -0.0678083 0.338969 0
879 0.307681 -0.516725 0
880 0.138883 -0.231167 0
881 -0.739481 0.795447 0
882 0.731966 -0.170632 0
883 0.313843 0.359063 0
884 -0.54261 -0.372263 0
885 -0.375438 0.341396 0
886 -0.525648 0.62235 0
887 -0.046976 -0.103095 0
888 -0.166913 0.575629 0
889 -0.0102996 -0.350087 0
890 0.440359 -0.159715 0
891 0.120714 -0.0227035 0
892 0.401569 -0.382596 0
893 0.0411933 -0.355977 0
894 0.0674036 0.547174 0
895 0.354525 -0.137327 0
896 -0.444207 -0.950606 0
897 -0.110237 0.266816 0
898 -0.116461 -0.914278 0
899 0.173298 0.252248 0
900 -0.131274 0.831964 0
901 -0.245275 -0.220811 0
902 0.00886739 -0.317456 0
903 0.113268 -0.108005 0
904 -0.60341 0.661896 0
905 -0.649882 -0.454963 0
906 -0.0593304 -0.241847 0
907 -0.722194 0.0536542 0
908 0.126775 0.416279 0
909 0.000801873 -0.215661 0
910 0.145945 0.641685 0
911 -0.53137 0.452263 0
912 0.140809 0.772426 0
913 -0.114389 0.268834 0
914 -0.135704 0.571331 0
915 -0.673096 0.0448216 0
916 0.0480832 0.690573 0
917 0.342519 -0.10403 0
918 -0.305805 -0.861015 0
919 -0.0255852 -0.36627 0
920 -0.199165 -0.086233 0
921 -0.305478 0.209364 0
922 -0.0339706 -0.597611 0
923 -0.0564692 -0.49469 0
924 0.0642388 -0.450747 0
925 0.706689 0.165597 0
926 0.43265 0.218033 0
927 -0.112653 0.705097 0
928 0.568744 -0.0956744 0
929 0.418169 -0.235414 0
930 0.0569566 0.534524 0
931 -0.178398 -0.523827 0
932 0.444989 -0.260589 0
933 -0.132874 0.910706 0
934 -0.676207 -0.213836 0
935 -0.123428 0.599066 0
936 0.368468 -0.0714259 0
937 -0.143984 0.488524 0
938 0.137801 -0.644979 0
939 0.232134 0.847368 0
940 0.0900924 0.00811463 0
941 0.207305 -0.254628 0
942 -0.239047 -0.188545 0
943 0.177058 -0.332073 0
944 -0.276677 -0.600871 0
945 0.644685 0.146934 0
946 0.117811 0.247039 0
947 -0.76868 -0.0996757 0
948 0.474047 0.154264 0
949 -0.386062 0.553137 0
950 -0.184766 0.830818 0
951 0.0893317 -0.221349 0
952 -0.305165 -0.495389 0
953 0.203277 0.277068 0
954 0.289125 -0.446853 0
955 0.115482 1.06021 0
956 -0.581263 -0.444844 0
957 0.649001 0.163742 0
958 -0.416007 -0.810024 0
959 -0.06518 0.120798 0
960 -0.134983 0.514599 0
961 -0.0986556 0.535208 0
962 -1.35694 -0.0360249 0
963 -0.442511 0.703393 0
964 0.32011 0.414649 0
965 -0.411359 0.0598198 0
966 -0.451112 -0.0257999 0
967 0.730637 0.706217 0
968 -0.965384 -0.435238 0
969 0.434481 -0.658332 0
970 0.196173 -0.020261 0
971 0.208872 0.0570016 0
972 0.12002 -0.760819 0
973 -0.356548 -0.280513 0
974 -0.294614 0.346468 0
975 -0.084618 0.710184 0
976 0.444215 0.103153 0
977 0.32774 -0.476887 0
978 0.681777 -0.589182 0
979 0.142644 -0.207354 0
980 -0.752729 0.400338 0
981 0.566273 0.219848 0
982 0.326396 -0.430062 0
983 -0.0390368 0.317982 0
984 0.0581918 -0.0542024 0
985 0.450635 -0.52995 0
986 0.762208 0.608429 0
987 0.78488 0.115411 0
988 0.242389 -0.0916941 0
989 1.17403 -0.580873 0
990 1.23184 -0.19613 0
991 0.382884 -0.437677 0
992 0.027958 0.351694 0
993 0.837307 0.418376 0
994 0.409918 0.320313 0
995 -0.425982 -0.00783445 0
996 0.128929 -0.188191 0
997 0.0343927 0.451034 0
998 -0.415185 0.363001 0
999 0.229969 -0.0172385 0
1000 0.118078 -0.798472 0


==> anc/lammpsscripts/runKALJ_slurm.sh <==
#!/bin/bash
#SBATCH -p short # partition (queue)
#SBATCH -n 16 # number of cores
#SBATCH --job-name="ljLammps" # job name
#SBATCH -o slurm.%N.%j.out # STDOUT 
#SBATCH -e slurm.%N.%j.err # STDERR

module load lammps 
# sometimes also mpi module needs to be loaded
mpirun -np 16 lmp_mpi < inKALJ_nve > outLJnve


==> anc/pythonscripts/KALJ_initpos.py <==
#!/usr/bin/env python
# binary Lennard-Jones (KA-LJ) molecular dyanamic simulation
# initialize positions and test

import scipy as sp
import numpy as np
from random import choice,random   #for random numbers
# for plotting tools:
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
import matplotlib.pyplot as plt
from vpython import *

global Na
global Nb
global N
Na=800
Nb=200
N=Na+Nb
L = 9.4
# define position arrays (first Na A-, rest B-part)
x = np.zeros(N,float)
y = np.zeros(N,float)
z = np.zeros(N,float)

# initialize positions:
#-----------------------
# For selecting one option, you may comment out a block of lines with 
#        '''   textblock     '''
#
#   * initialize positions from file
#        unpack transposes array to be able to read in as x,y,z
x,y,z=sp.loadtxt('initpos',dtype='float',unpack=True)

#   * uniform randomly distributed positions  
#                            (careful with MD simul. because of overlaps)
sp.random.seed(15) # argument is any integer  (for reproducible random numbers)  This line should be in program before first random number is drawn.
x,y,z = sp.random.uniform(low=0.0,high=L,size=(3,N))

#   * on lattice  (careful to not crystallize or separate A and B part)
nsitesx= int(round(pow(N,(1.0/3.0))))
dsitesx = L / float(nsitesx)
for ni in range(nsitesx):
  tmpz = (0.5 + ni)*dsitesx
  for nj in range(nsitesx):
    tmpy = (0.5 + nj)*dsitesx
    for nk in range(nsitesx):
      tmpx = (0.5 + nk)*dsitesx
      i=nk+nj*nsitesx+ni*(nsitesx**2)
      x[i]=tmpx
      y[i]=tmpy
      z[i]=tmpz
#        swap randomly sites of B and A part to not start out separated:
for i in range(Na,N):
   j = sp.random.randint(Na)
   x[i],x[j] = x[j],x[i]
   y[i],y[j] = y[j],y[i]
   z[i],z[j] = z[j],z[i]
#    end of initialization of positions on lattice

# Testing: 
#---------
# * use savetxt to get plain text for further analysis
#    (not print(...) because print includes []
#    vstack and transpose get data in desired format
sp.savetxt('initposcheck', (sp.transpose(sp.vstack((x,y,z)))))

# Plotting:  (info: Newman Ch3 & matplotlib.org)
# * 2d-scatter plot (for data points)
plt.figure()
plt.scatter(x[:Na],z[:Na],s=150,color='blue')
plt.scatter(x[Na:],z[Na:],s=70,color='red')
plt.xlim(0,L)
plt.xlabel('$x$')
plt.ylabel('$z$')
plt.show()

# * 3d-scatter plot
# info: https://matplotlib.org/3.1.1/gallery/mplot3d/scatter3d.html
fig3d = plt.figure()
fax = fig3d.add_subplot(111, projection='3d')
fax.scatter(x[:Na],y[:Na],z[:Na], marker="o",s=150,facecolor='blue')
fax.scatter(x[Na:],y[Na:],z[Na:], marker="o",s=70,facecolor='red')
plt.xlim(0,L)
plt.ylim(0,L)
fax.set_xlabel('$x$')
fax.set_ylabel('$y$')
fax.set_zlabel('$z$')
plt.show()
# With right mouse button zoom in and out; with left mouse button rotate

# * 3d-Vpython figure

for i in range(N):
  tx=x[i]
  ty=y[i]
  tz=z[i]
  if i < Na :
    sphere(pos=vector(tx,ty,tz),radius=0.5,color=color.blue)
  else: 
    sphere(pos=vector(tx,ty,tz),radius=0.2,color=color.red)
# With middle mouse button zoom in & out; with right mouse button rotate


==> anc/pythonscripts/KALJ_initposvel.py <==
#!/usr/bin/env python
# binary Lennard-Jones (KA-LJ) molecular dyanamic simulation
# initialize positions and velocities and test

import scipy as sp
import numpy as np
from random import choice,random   #for random numbers
# for plotting tools:
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
import matplotlib.pyplot as plt
from vpython import *

#-- function to draw for all part. velocities from Maxwell Boltzmann distrib.:
def maxwellboltzmannvel(temp):
  global vx
  global vy
  global vz
  nopart=len(vx)
  sigma=np.sqrt(temp) #sqrt(kT/m)
  vx=np.random.normal(0.0,sigma,nopart)
  vy=np.random.normal(0.0,sigma,nopart)
  vz=np.random.normal(0.0,sigma,nopart)
#  make sure that center of mass does not drift
  vx -= sum(vx)/float(nopart)
  vy -= sum(vy)/float(nopart)
  vz -= sum(vz)/float(nopart)
#  make sure that temperature is exactly wanted temperature
  scalefactor = np.sqrt(3.0*temp*nopart/sum(vx*vx+vy*vy+vz*vz))
  vx *= scalefactor
  vy *= scalefactor
  vz *= scalefactor
#----------------------
global Na
global Nb
global N
Na=800
Nb=200
N=Na+Nb
L = 9.4
# define position and velocity arrays (first Na A-, rest B-part)
x = np.zeros(N,float)
y = np.zeros(N,float)
z = np.zeros(N,float)
vx = np.zeros(N,float)
vy = np.zeros(N,float)
vz = np.zeros(N,float)

# initialize positions:
#-----------------------
'''
 For selecting one option, you may comment 
 out a block of lines with three quotes
 as done here
'''
#
#   * initialize positions from file
#        unpack transposes array to be able to read in as x,y,z
x,y,z=sp.loadtxt('initpos',dtype='float',unpack=True)

#   * uniform randomly distributed positions  
#                            (careful with MD simul. because of overlaps)

# for reproducible random numbers: 
#   put following line before 1st rnd number is drawn) 
sp.random.seed(15) # argument is any integer

x,y,z = sp.random.uniform(low=0.0,high=L,size=(3,N))

#   * on lattice  (careful to not crystallize or separate A and B part)
nsitesx= int(round(pow(N,(1.0/3.0))))
dsitesx = L / float(nsitesx)
for ni in range(nsitesx):
  tmpz = (0.5 + ni)*dsitesx
  for nj in range(nsitesx):
    tmpy = (0.5 + nj)*dsitesx
    for nk in range(nsitesx):
      tmpx = (0.5 + nk)*dsitesx
      i=nk+nj*nsitesx+ni*(nsitesx**2)
      x[i]=tmpx
      y[i]=tmpy
      z[i]=tmpz
#        swap randomly sites of B and A part to not start out separated:
for i in range(Na,N):
   j = sp.random.randint(Na)
   x[i],x[j] = x[j],x[i]
   y[i],y[j] = y[j],y[i]
   z[i],z[j] = z[j],z[i]
# 
# initialize velocities
#-----------------------

# * initialize positions & velocities from file
x,y,z,vx,vy,vz=sp.loadtxt('initposvel',dtype='float',unpack=True)

temperature=0.2
maxwellboltzmannvel(temperature)

# Testing Velocities
#---------------------
# * use savetxt to get plain text for further analysis
#    (not print(...) because print includes []
#    vstack and transpose get data in desired format
sp.savetxt('initvelcheck', (sp.transpose(sp.vstack((vx,vy,vz)))))

# * 2d-scatter plot (for data points)
plt.figure()
plt.scatter(vx[:Na],vz[:Na],s=150,color='blue')
plt.scatter(vx[Na:],vz[Na:],s=70,color='red')
plt.xlabel('$v_x$')
plt.ylabel('$v_z$')
plt.show()

# * 3d-Vpython figure

for i in range(N):
  tx=x[i]
  ty=y[i]
  tz=z[i]
  tvx = vx[i]
  tvy = vy[i]
  tvz = vz[i]
  if i < Na :
    sphere(pos=vector(tx,ty,tz),radius=0.5,color=color.blue)
  else:
    sphere(pos=vector(tx,ty,tz),radius=0.2,color=color.red)
  arrow(pos=vector(tx,ty,tz),axis=vector(tvx,tvy,tvz),color=color.green)
# With middle mouse button zoom in & out; with right mouse button rotate


==> anc/pythonscripts/KALJ_nve.py <==
#!/usr/bin/env python
# binary Lennard-Jones (KA-LJ) molecular dyanamic simulation
# NVE velocity Verlet
#   plot z(x),y_8(t),E_kin(t),E_pot(t),E_tot(t)
#   and vpython animation

import scipy as sp
import numpy as np
from random import choice,random   #for random numbers
# for plotting tools:
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
import matplotlib.pyplot as plt
from vpython import *

#------ function to determine acceleration for each particle: ---
def acceleration(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2

  ax=sp.zeros(N)
  ay=sp.zeros(N)
  az=sp.zeros(N)
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAA*(sigmaAAto12*onedivrijto2**7
                     - 0.5*sigmaAAto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAB*(sigmaABto12*onedivrijto2**7
                     - 0.5*sigmaABto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsBB*(sigmaBBto12*onedivrijto2**7
                     - 0.5*sigmaBBto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

  return 48*ax,48*ay,48*az
#----------------------
def potential(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2
  global VcutAA,VcutAB,VcutBB

  Vtot = 0.0
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsAA*(sigmaAAto12*onedivrijto2**6
                     - sigmaAAto6*onedivrijto2**3)-VcutAA

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsAB*(sigmaABto12*onedivrijto2**6
                     - sigmaABto6*onedivrijto2**3)-VcutAB

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsBB*(sigmaBBto12*onedivrijto2**6
                     - sigmaBBto6*onedivrijto2**3)-VcutBB

  return 4.0*Vtot/float(N)
#----------------------
global Na
global Nb
global N
Na=800
Nb=200
N=Na+Nb
L = 9.4
Ldiv2 = L/2.0
sigmaAA=1.0
sigmaAB=0.8
sigmaBB=0.88
epsAA=1.0
epsAB=1.5
epsBB=0.5
rcutfactor = 2.5
nMD = 50
Deltat=0.005
Deltatto2=(Deltat**2)

sigmaAAto12 = sigmaAA**12
sigmaABto12 = sigmaAB**12
sigmaBBto12 = sigmaBB**12
sigmaAAto6 = sigmaAA**6
sigmaABto6 = sigmaAB**6
sigmaBBto6 = sigmaBB**6
rcutAAto2 = (rcutfactor*sigmaAA)**2
rcutABto2 = (rcutfactor*sigmaAB)**2
rcutBBto2 = (rcutfactor*sigmaBB)**2

VcutAA = epsAA*(sigmaAAto12/(rcutAAto2**6)-sigmaAAto6/(rcutAAto2**3))
VcutAB = epsAB*(sigmaABto12/(rcutABto2**6)-sigmaABto6/(rcutABto2**3))
VcutBB = epsBB*(sigmaBBto12/(rcutBBto2**6)-sigmaBBto6/(rcutBBto2**3))

# define position and velocity arrays (first Na A-, rest B-part)
x = np.zeros(N,float)
y = np.zeros(N,float)
z = np.zeros(N,float)
vx = np.zeros(N,float)
vy = np.zeros(N,float)
vz = np.zeros(N,float)

# 
# initialize positions and velocities
#------------------------------------
# (for other options of initial configurations see  KALJ_initposvel.py)
# * initialize positions & velocities from file
#     initposvel is config. of well equilibrated system at T=0.5
x,y,z,vx,vy,vz=sp.loadtxt('initposvel',dtype='float',unpack=True)
# 
# initialize accelerations
#----------------------------
ax,ay,az = acceleration(x,y,z)
# check accelerations
sp.savetxt('initacccheck', (sp.transpose(sp.vstack((ax,ay,az)))))

# some analysis/testing
#-----------------------
# store positions at t=0
x0 = np.copy(x)
y0 = np.copy(y)
z0 = np.copy(z)
# for plotting y_i(t)
yiplotarray =  np.zeros(nMD,float)
kinEarray =  np.zeros(nMD,float)
Vpotarray =  np.zeros(nMD,float)

# t=0 snapshot for animation
s = np.empty(N,sphere)
ar = np.empty(N,arrow)
for i in range(N):
  if i < Na :
    s[i] = sphere(pos=vector(x[i],y[i],z[i]),radius=0.5,color=color.blue)
  else:
    s[i] = sphere(pos=vector(x[i],y[i],z[i]),radius=0.2,color=color.red)
  ar[i] = arrow(pos=vector(x[i],y[i],z[i]),axis=vector(vx[i],vy[i],vz[i]),
            color=color.green)

# time loop
#-------------
for tstep in range(1,nMD+1):
  # update positions
  x += vx*Deltat + 0.5*ax*Deltatto2
  y += vy*Deltat + 0.5*ay*Deltatto2
  z += vz*Deltat + 0.5*az*Deltatto2

  # periodic boundary conditions:
  for i in range(N):
    if x[i] > L: x[i] -= L
    elif x[i] <= 0:  x[i] += L
    if y[i] > L: y[i] -= L
    elif y[i] <= 0:  y[i] += L
    if z[i] > L: z[i] -= L
    elif z[i] <= 0:  z[i] += L

  # update velocities
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat
  ax,ay,az = acceleration(x,y,z)
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat

  # for testing with y_8(t) (8th part., similarly x,z,& other part.)
  yiplotarray[tstep-1]=y[7]

  #print ((tstep-0.5)*Deltat, potential(x,y,z))
  # determine kinetic energy per particle
  kinE=0.5*sum(vx*vx+vy*vy+vz*vz)/float(N)
  kinEarray[tstep-1]=kinE

  # determine potential energy per particle
  Vpot = potential(x,y,z)
  Vpotarray[tstep-1]=Vpot

  # for animation (takes long time, so comment out if figures below wanted)
  rate(30)
  for i in range(N):
    s[i].pos = vector(x[i],y[i],z[i])
    ar[i].pos = vector(x[i],y[i],z[i])
    ar[i].axis = vector(vx[i],vy[i],vz[i])

## 2d-scatter plot positions z(x) for t=0 and after 50 MD steps
plt.figure()
plt.scatter(x,z,s=30,color='red')
plt.scatter(x0,z0,s=15,color='black')
plt.xlim(0,L)
plt.xlabel('$x$')
plt.ylabel('$z$')
plt.show()

# plot y_8(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,yiplotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.ylabel('$y_8$',fontsize=15)
#plt.savefig('y8oft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot kinetic energy K(t)/N
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,kinEarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.15)
plt.ylabel('$E_{kin}/N$',fontsize=15)
#plt.savefig('Ekinoft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot E_Vpot(t)/N
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,Vpotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.15)
plt.ylabel('$V/N$',fontsize=15)
#plt.savefig('Epotoft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot E_tot(t)/N
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
#plt.rcParams['xtick.labelsize']=11
#plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,kinEarray+Vpotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.2)
plt.ylabel('$E_{tot}/N$',fontsize=15)
#plt.savefig('Etotoft.eps') #for eps-file replace plt.show with this line
plt.show()


==> anc/pythonscripts/KALJ_nve_msd_lin.py <==
#!/usr/bin/env python
# binary Lennard-Jones (KA-LJ) molecular dyanamic simulation
# NVE velocity Verlet
#   same as KALJ_nve.py but add to
#   determine msd(t)   (time t is linear, hear every time step)

import scipy as sp
import numpy as np
from random import choice,random   #for random numbers
# for plotting tools:
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
import matplotlib.pyplot as plt
from vpython import *

#------ function to determine acceleration for each particle: ---
def acceleration(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2

  ax=sp.zeros(N)
  ay=sp.zeros(N)
  az=sp.zeros(N)
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAA*(sigmaAAto12*onedivrijto2**7
                     - 0.5*sigmaAAto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAB*(sigmaABto12*onedivrijto2**7
                     - 0.5*sigmaABto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsBB*(sigmaBBto12*onedivrijto2**7
                     - 0.5*sigmaBBto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

  return 48*ax,48*ay,48*az
#----------------------
def potential(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2
  global VcutAA,VcutAB,VcutBB

  Vtot = 0.0
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsAA*(sigmaAAto12*onedivrijto2**6
                     - sigmaAAto6*onedivrijto2**3)-VcutAA

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsAB*(sigmaABto12*onedivrijto2**6
                     - sigmaABto6*onedivrijto2**3)-VcutAB

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsBB*(sigmaBBto12*onedivrijto2**6
                     - sigmaBBto6*onedivrijto2**3)-VcutBB

  return 4.0*Vtot/float(N)
#----------------------
global Na
global Nb
global N
Na=800
Nb=200
N=Na+Nb
L = 9.4
Ldiv2 = L/2.0
sigmaAA=1.0
sigmaAB=0.8
sigmaBB=0.88
epsAA=1.0
epsAB=1.5
epsBB=0.5
rcutfactor = 2.5
nMD = 1000
Deltat=0.005
Deltatto2=(Deltat**2)

sigmaAAto12 = sigmaAA**12
sigmaABto12 = sigmaAB**12
sigmaBBto12 = sigmaBB**12
sigmaAAto6 = sigmaAA**6
sigmaABto6 = sigmaAB**6
sigmaBBto6 = sigmaBB**6
rcutAAto2 = (rcutfactor*sigmaAA)**2
rcutABto2 = (rcutfactor*sigmaAB)**2
rcutBBto2 = (rcutfactor*sigmaBB)**2

VcutAA = epsAA*(sigmaAAto12/(rcutAAto2**6)-sigmaAAto6/(rcutAAto2**3))
VcutAB = epsAB*(sigmaABto12/(rcutABto2**6)-sigmaABto6/(rcutABto2**3))
VcutBB = epsBB*(sigmaBBto12/(rcutBBto2**6)-sigmaBBto6/(rcutBBto2**3))

# define position and velocity arrays (first Na A-, rest B-part)
x = np.zeros(N,float)
y = np.zeros(N,float)
z = np.zeros(N,float)
vx = np.zeros(N,float)
vy = np.zeros(N,float)
vz = np.zeros(N,float)

# 
# initialize positions and velocities
#------------------------------------
# (for other options of initial configurations see  KALJ_initposvel.py)
# * initialize positions & velocities from file
#     initposvel is config. of well equilibrated system at T=0.5
x,y,z,vx,vy,vz=sp.loadtxt('initposvel',dtype='float',unpack=True)
# 
# initialize accelerations
#----------------------------
ax,ay,az = acceleration(x,y,z)
# check accelerations
sp.savetxt('initacccheck', (sp.transpose(sp.vstack((ax,ay,az)))))

# for msd:  store positions at t=0
#-----------------------
x0 = np.copy(x)
y0 = np.copy(y)
z0 = np.copy(z)
xu = np.copy(x)
yu = np.copy(y)
zu = np.copy(z)
fileoutmsd= open("msd.data",mode='w')

# for plotting y_i(t)
yiplotarray =  np.zeros(nMD,float)
kinEarray =  np.zeros(nMD,float)
Vpotarray =  np.zeros(nMD,float)

'''
# t=0 snapshot for animation
s = np.empty(N,sphere)
ar = np.empty(N,arrow)
for i in range(N):
  if i < Na :
    s[i] = sphere(pos=vector(x[i],y[i],z[i]),radius=0.5,color=color.blue)
  else:
    s[i] = sphere(pos=vector(x[i],y[i],z[i]),radius=0.2,color=color.red)
  ar[i] = arrow(pos=vector(x[i],y[i],z[i]), axis=vector(vx[i],vy[i],vz[i]),color = color.green)
'''

# time loop
#-------------
for tstep in range(1,nMD+1):
  # update positions
  x += vx*Deltat + 0.5*ax*Deltatto2
  y += vy*Deltat + 0.5*ay*Deltatto2
  z += vz*Deltat + 0.5*az*Deltatto2
  xu += vx*Deltat + 0.5*ax*Deltatto2  #for msd
  yu += vy*Deltat + 0.5*ay*Deltatto2  #for msd
  zu += vz*Deltat + 0.5*az*Deltatto2  #for msd


  # periodic boundary conditions:
  for i in range(N):
    if x[i] > L: x[i] -= L
    elif x[i] <= 0:  x[i] += L
    if y[i] > L: y[i] -= L
    elif y[i] <= 0:  y[i] += L
    if z[i] > L: z[i] -= L
    elif z[i] <= 0:  z[i] += L

  # update velocities
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat
  ax,ay,az = acceleration(x,y,z)
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat

  # for testing with y_8(t) (8th part., similarly x,z,& other part.)
  yiplotarray[tstep-1]=y[7]

  #print ((tstep-0.5)*Deltat, potential(x,y,z))
  # determine kinetic energy per particle
  kinE=0.5*sum(vx*vx+vy*vy+vz*vz)/float(N)
  kinEarray[tstep-1]=kinE

  # determine potential energy per particle
  Vpot = potential(x,y,z)
  Vpotarray[tstep-1]=Vpot

  '''
  # for animation (takes long time, so comment out if figures below wanted)
  rate(30)
  for i in range(N):
    s[i].pos = vector(x[i],y[i],z[i])
    ar[i].pos = vector(x[i],y[i],z[i])
    ar[i].axis = vector(vx[i],vy[i],vz[i])
  '''
  # measure msd:
  msdA = 0.0
  for i in range(Na):
    dx = xu[i]-x0[i]
    dy = yu[i]-y0[i]
    dz = zu[i]-z0[i]
    msdA += dx*dx+dy*dy+dz*dz
  msdA /= float(Na)

  msdB = 0.0
  for i in range(Na,N):
    dx = xu[i]-x0[i]
    dy = yu[i]-y0[i]
    dz = zu[i]-z0[i]
    msdB += dx*dx+dy*dy+dz*dz
  msdB /= float(Nb)
  print(tstep*Deltat,msdA,msdB,file=fileoutmsd)

'''
## 2d-scatter plot positions z(x) for t=0 and after 50 MD steps
plt.figure()
plt.scatter(x,z,s=30,color='red')
plt.scatter(x0,z0,s=15,color='black')
plt.xlim(0,L)
plt.xlabel('$x$')
plt.ylabel('$z$')
plt.show()

# plot y_8(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,yiplotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.ylabel('$y_8$',fontsize=15)
#plt.savefig('y8oft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot kinetic energy K(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,kinEarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.15)
plt.ylabel('$E_{kin}/N$',fontsize=15)
#plt.savefig('Ekinoft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot E_Vpot(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,Vpotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.15)
plt.ylabel('$V/N$',fontsize=15)
#plt.savefig('Epotoft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot E_tot(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
#plt.rcParams['xtick.labelsize']=11
#plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,kinEarray+Vpotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.2)
plt.ylabel('$E_{tot}/N$',fontsize=15)
#plt.savefig('Etotoft.eps') #for eps-file replace plt.show with this line
plt.show()
'''


==> anc/pythonscripts/KALJ_nve_msd_log.py <==
#!/usr/bin/env python
# binary Lennard-Jones (KA-LJ) molecular dyanamic simulation
# NVE velocity Verlet
#   same as KALJ_nve.py but add to
#   determine msd(t)   (logarithmic times)

import scipy as sp
import numpy as np
from random import choice,random   #for random numbers
# for plotting tools:
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
import matplotlib.pyplot as plt
from vpython import *

#------ function to determine acceleration for each particle: ---
def acceleration(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2

  ax=sp.zeros(N)
  ay=sp.zeros(N)
  az=sp.zeros(N)
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAA*(sigmaAAto12*onedivrijto2**7
                     - 0.5*sigmaAAto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAB*(sigmaABto12*onedivrijto2**7
                     - 0.5*sigmaABto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsBB*(sigmaBBto12*onedivrijto2**7
                     - 0.5*sigmaBBto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

  return 48*ax,48*ay,48*az
#----------------------
def potential(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2
  global VcutAA,VcutAB,VcutBB

  Vtot = 0.0
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsAA*(sigmaAAto12*onedivrijto2**6
                     - sigmaAAto6*onedivrijto2**3)-VcutAA

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsAB*(sigmaABto12*onedivrijto2**6
                     - sigmaABto6*onedivrijto2**3)-VcutAB

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        Vtot += epsBB*(sigmaBBto12*onedivrijto2**6
                     - sigmaBBto6*onedivrijto2**3)-VcutBB

  return 4.0*Vtot/float(N)
#----------------------
global Na
global Nb
global N
Na=800
Nb=200
N=Na+Nb
L = 9.4
Ldiv2 = L/2.0
sigmaAA=1.0
sigmaAB=0.8
sigmaBB=0.88
epsAA=1.0
epsAB=1.5
epsBB=0.5
rcutfactor = 2.5
nMD = 1000
Deltat=0.005
Deltatto2=(Deltat**2)

sigmaAAto12 = sigmaAA**12
sigmaABto12 = sigmaAB**12
sigmaBBto12 = sigmaBB**12
sigmaAAto6 = sigmaAA**6
sigmaABto6 = sigmaAB**6
sigmaBBto6 = sigmaBB**6
rcutAAto2 = (rcutfactor*sigmaAA)**2
rcutABto2 = (rcutfactor*sigmaAB)**2
rcutBBto2 = (rcutfactor*sigmaBB)**2

VcutAA = epsAA*(sigmaAAto12/(rcutAAto2**6)-sigmaAAto6/(rcutAAto2**3))
VcutAB = epsAB*(sigmaABto12/(rcutABto2**6)-sigmaABto6/(rcutABto2**3))
VcutBB = epsBB*(sigmaBBto12/(rcutBBto2**6)-sigmaBBto6/(rcutBBto2**3))

# for logarithmic printing of msd
nstepBoltz = nMD+1
kmsdmax = 60
t0msd = 1.0
A = (float(nMD)/t0msd)**(1.0/float(kmsdmax))
tmsd = t0msd
tmsdnextint = int(round(t0msd))

# define position and velocity arrays (first Na A-, rest B-part)
x = np.zeros(N,float)
y = np.zeros(N,float)
z = np.zeros(N,float)
vx = np.zeros(N,float)
vy = np.zeros(N,float)
vz = np.zeros(N,float)

# 
# initialize positions and velocities
#------------------------------------
# (for other options of initial configurations see  KALJ_initposvel.py)
# * initialize positions & velocities from file
#     initposvel is config. of well equilibrated system at T=0.5
x,y,z,vx,vy,vz=sp.loadtxt('initposvel',dtype='float',unpack=True)
# 
# initialize accelerations
#----------------------------
ax,ay,az = acceleration(x,y,z)
# check accelerations
sp.savetxt('initacccheck', (sp.transpose(sp.vstack((ax,ay,az)))))

# for msd:  store positions at t=0
#-----------------------
x0 = np.copy(x)
y0 = np.copy(y)
z0 = np.copy(z)
xu = np.copy(x)
yu = np.copy(y)
zu = np.copy(z)
fileoutmsd= open("msd.data",mode='w')

# for plotting y_i(t)
yiplotarray =  np.zeros(nMD,float)
kinEarray =  np.zeros(nMD,float)
Vpotarray =  np.zeros(nMD,float)

'''
# t=0 snapshot for animation
s = np.empty(N,sphere)
ar = np.empty(N,arrow)
for i in range(N):
  if i < Na :
    s[i] = sphere(pos=vector(x[i],y[i],z[i]),radius=0.5,color=color.blue)
  else:
    s[i] = sphere(pos=vector(x[i],y[i],z[i]),radius=0.2,color=color.red)
  ar[i] = arrow(pos=vector(x[i],y[i],z[i]), axis=vector(vx[i],vy[i],vz[i]),color = color.green)
'''

# time loop
#-------------
for tstep in range(1,nMD+1):
  # update positions
  x += vx*Deltat + 0.5*ax*Deltatto2
  y += vy*Deltat + 0.5*ay*Deltatto2
  z += vz*Deltat + 0.5*az*Deltatto2
  xu += vx*Deltat + 0.5*ax*Deltatto2  #for msd
  yu += vy*Deltat + 0.5*ay*Deltatto2  #for msd
  zu += vz*Deltat + 0.5*az*Deltatto2  #for msd


  # periodic boundary conditions:
  for i in range(N):
    if x[i] > L: x[i] -= L
    elif x[i] <= 0:  x[i] += L
    if y[i] > L: y[i] -= L
    elif y[i] <= 0:  y[i] += L
    if z[i] > L: z[i] -= L
    elif z[i] <= 0:  z[i] += L

  # update velocities
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat
  ax,ay,az = acceleration(x,y,z)
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat

  # for testing with y_8(t) (8th part., similarly x,z,& other part.)
  yiplotarray[tstep-1]=y[7]

  #print ((tstep-0.5)*Deltat, potential(x,y,z))
  # determine kinetic energy per particle
  kinE=0.5*sum(vx*vx+vy*vy+vz*vz)/float(N)
  kinEarray[tstep-1]=kinE

  # determine potential energy per particle
  Vpot = potential(x,y,z)
  Vpotarray[tstep-1]=Vpot

  '''
  # for animation (takes long time, so comment out if figures below wanted)
  rate(30)
  for i in range(N):
    s[i].pos = vector(x[i],y[i],z[i])
    ar[i].pos = vector(x[i],y[i],z[i])
    ar[i].axis = vector(vx[i],vy[i],vz[i])
  '''
  # measure msd:
  #  check whether tstep has reached next time measurement (for log-times)
  if tmsdnextint == tstep:
    # prepare when next msd-time
    while(tmsdnextint == tstep):
      tmsd = A*tmsd
      tmsdnextint = int(round(tmsd))
    # do measurement
    msdA = 0.0
    for i in range(Na):
      dx = xu[i]-x0[i]
      dy = yu[i]-y0[i]
      dz = zu[i]-z0[i]
      msdA += dx*dx+dy*dy+dz*dz
    msdA /= float(Na)

    msdB = 0.0
    for i in range(Na,N):
      dx = xu[i]-x0[i]
      dy = yu[i]-y0[i]
      dz = zu[i]-z0[i]
      msdB += dx*dx+dy*dy+dz*dz
    msdB /= float(Nb)
    # print into file
    print(tstep*Deltat,msdA,msdB,file=fileoutmsd)

'''
## 2d-scatter plot positions z(x) for t=0 and after 50 MD steps
plt.figure()
plt.scatter(x,z,s=30,color='red')
plt.scatter(x0,z0,s=15,color='black')
plt.xlim(0,L)
plt.xlabel('$x$')
plt.ylabel('$z$')
plt.show()

# plot y_8(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,yiplotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.ylabel('$y_8$',fontsize=15)
#plt.savefig('y8oft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot kinetic energy K(t)/N
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,kinEarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.15)
plt.ylabel('$E_{kin}/N$',fontsize=15)
#plt.savefig('Ekinoft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot E_Vpot(t)/N
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,Vpotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.15)
plt.ylabel('$V/N$',fontsize=15)
#plt.savefig('Epotoft.eps') #for eps-file replace plt.show with this line
plt.show()

# plot E_tot(t)/N
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
#plt.rcParams['xtick.labelsize']=11
#plt.rcParams['ytick.labelsize']=11
plt.figure()
plt.plot(tarray,kinEarray+Vpotarray,color='black')
plt.xlabel('$t$',fontsize=15)
plt.subplots_adjust(left=0.2)
plt.ylabel('$E_{tot}/N$',fontsize=15)
#plt.savefig('Etotoft.eps') #for eps-file replace plt.show with this line
plt.show()
'''


==> anc/pythonscripts/KALJ_nvt.py <==
#!/usr/bin/env python
# binary Lennard-Jones (KA-LJ) molecular dyanamic simulation
# NVT stochastic temperature bath
#   determine T_meas(t)

import scipy as sp
import numpy as np
from random import choice,random   #for random numbers
# for plotting tools:
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
from vpython import *

#-- function to draw for all part. velocities from Maxwell Boltzmann distrib.:
def maxwellboltzmannvel(temp):
  global vx
  global vy
  global vz
  nopart=len(vx)
  sigma=np.sqrt(temp) #sqrt(kT/m)
  vx=np.random.normal(0.0,sigma,nopart)
  vy=np.random.normal(0.0,sigma,nopart)
  vz=np.random.normal(0.0,sigma,nopart)
#  make sure that center of mass does not drift
  vx -= sum(vx)/float(nopart)
  vy -= sum(vy)/float(nopart)
  vz -= sum(vz)/float(nopart)
#  make sure that temperature is exactly wanted temperature
  scalefactor = np.sqrt(3.0*temp*nopart/sum(vx*vx+vy*vy+vz*vz))
  vx *= scalefactor
  vy *= scalefactor
  vz *= scalefactor
#------ function to determine acceleration for each particle: ---
def acceleration(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2

  ax=sp.zeros(N)
  ay=sp.zeros(N)
  az=sp.zeros(N)
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAA*(sigmaAAto12*onedivrijto2**7
                     - 0.5*sigmaAAto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAB*(sigmaABto12*onedivrijto2**7
                     - 0.5*sigmaABto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsBB*(sigmaBBto12*onedivrijto2**7
                     - 0.5*sigmaBBto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

  return 48*ax,48*ay,48*az
#----------------------
global Na
global Nb
global N
Na=800
Nb=200
N=Na+Nb
L = 9.4
Ldiv2 = L/2.0
sigmaAA=1.0
sigmaAB=0.8
sigmaBB=0.88
epsAA=1.0
epsAB=1.5
epsBB=0.5
rcutfactor = 2.5
nMD = 50
Deltat=0.005
Deltatto2=(Deltat**2)

sigmaAAto12 = sigmaAA**12
sigmaABto12 = sigmaAB**12
sigmaBBto12 = sigmaBB**12
sigmaAAto6 = sigmaAA**6
sigmaABto6 = sigmaAB**6
sigmaBBto6 = sigmaBB**6
rcutAAto2 = (rcutfactor*sigmaAA)**2
rcutABto2 = (rcutfactor*sigmaAB)**2
rcutBBto2 = (rcutfactor*sigmaBB)**2

# for reproducible random numbers:
#   put following line before 1st rnd number is drawn)
sp.random.seed(15) # argument is any integer


# define position and velocity arrays (first Na A-, rest B-part)
x = np.zeros(N,float)
y = np.zeros(N,float)
z = np.zeros(N,float)
vx = np.zeros(N,float)
vy = np.zeros(N,float)
vz = np.zeros(N,float)

# 
# initialize positions and velocities
#------------------------------------
# (for other options of initial configurations see  KALJ_initposvel.py)
# *  initialize positions & velocities from file
#     initposvel is config. of well equilibrated system at T=0.5
x,y,z,vx,vy,vz=sp.loadtxt('initposvel',dtype='float',unpack=True)

# to not start out in equilibrium, here T=0.2
nstepBoltz = 10
temperature = 0.2
maxwellboltzmannvel(temperature)
# 
# initialize accelerations
#----------------------------
ax,ay,az = acceleration(x,y,z)

# some analysis/testing
#-----------------------
#  (for other quick analysis see KALJ_nve.py)
temparray = np.zeros(nMD,float)

# time loop
#-------------
for tstep in range(1,nMD+1):
  # update positions
  x += vx*Deltat + 0.5*ax*Deltatto2
  y += vy*Deltat + 0.5*ay*Deltatto2
  z += vz*Deltat + 0.5*az*Deltatto2

  # periodic boundary conditions:
  for i in range(N):
    if x[i] > L: x[i] -= L
    elif x[i] <= 0:  x[i] += L
    if y[i] > L: y[i] -= L
    elif y[i] <= 0:  y[i] += L
    if z[i] > L: z[i] -= L
    elif z[i] <= 0:  z[i] += L

  # update velocities
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat
  ax,ay,az = acceleration(x,y,z)
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat

# T-bath: draw every nstepBoltz steps veloc. from Boltz.distr.
  if (tstep % nstepBoltz) == 0 :
    maxwellboltzmannvel(temperature)

# determine kinetic energy and temperature (KALJ m_i=1 for all i)
  kinE=0.5*sum(vx*vx+vy*vy+vz*vz)/float(N)
  tempmeas = kinE*2.0/3.0
  temparray[tstep-1]=tempmeas

## plot T(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
fax = plt.axes()
fax.set_xlim(0,(nMD+1)*Deltat)
fax.set_xticks(np.arange(0,(nMD+1)*Deltat,nstepBoltz*Deltat))
fax.plot(tarray,temparray,color='black')
fax.scatter(tarray,temparray,s=40,color='blue')
fax.set_xlabel('$t$',fontsize=20)
fax.set_ylabel('$T_\mathrm{meas}$',fontsize=20)
#fax.xaxis.set_major_locator(MultipleLocator(nstepBoltz*Deltat))
fax.xaxis.set_minor_locator(MultipleLocator(Deltat))
#plt.savefig('Toft.eps') #replace plt.show with this line  
plt.show()


==> anc/pythonscripts/KALJ_nvt_gofr.py <==
#!/usr/bin/env python
# binary Lennard-Jones (KA-LJ) molecular dyanamic simulation
# NVT stochastic temperature bath
#   determine g(r)  (& commented out  T_meas(t))

import scipy as sp
import numpy as np
from random import choice,random   #for random numbers
# for plotting tools:
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
from vpython import *

#-------- g(r) histogram measurement function: -----------
def histmeas(x,y,z):
  global histgofrAA,histgofrBB,histgofrAB
  global L
  global Ldiv2
  global Na, Nb, N
  global grnbinmax
  global grdelta
  for i in range(0,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      rij=sp.sqrt(rijto2)
      grbin=int(rij/grdelta)
      if(grbin < grnbinmax):
        if(i < Na):
          if (j < Na): #AA
            histgofrAA[grbin] += 2
          else: #AB
            histgofrAB[grbin] += 1
        else: #BB
          histgofrBB[grbin] += 2
#-- function to draw for all part. velocities from Maxwell Boltzmann distrib.:
def maxwellboltzmannvel(temp):
  global vx
  global vy
  global vz
  nopart=len(vx)
  sigma=np.sqrt(temp) #sqrt(kT/m)
  vx=np.random.normal(0.0,sigma,nopart)
  vy=np.random.normal(0.0,sigma,nopart)
  vz=np.random.normal(0.0,sigma,nopart)
#  make sure that center of mass does not drift
  vx -= sum(vx)/float(nopart)
  vy -= sum(vy)/float(nopart)
  vz -= sum(vz)/float(nopart)
#  make sure that temperature is exactly wanted temperature
  scalefactor = np.sqrt(3.0*temp*nopart/sum(vx*vx+vy*vy+vz*vz))
  vx *= scalefactor
  vy *= scalefactor
  vz *= scalefactor
#------ function to determine acceleration for each particle: ---
def acceleration(x,y,z):
  global L
  global Ldiv2
  global Na,Nb,N
  global epsAA,epsAB,epsBB
  global sigmaAAto12,sigmaABto12,sigmaBBto12
  global sigmaAAto6,sigmaABto6,sigmaBBto6
  global rcutAAto2,rcutABto2,rcutBBto2

  ax=sp.zeros(N)
  ay=sp.zeros(N)
  az=sp.zeros(N)
# AA interactions
  for i in range(Na-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,Na):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutAAto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAA*(sigmaAAto12*onedivrijto2**7
                     - 0.5*sigmaAAto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# AB interactions
  for i in range(Na):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(Na,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutABto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsAB*(sigmaABto12*onedivrijto2**7
                     - 0.5*sigmaABto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

# BB interactions
  for i in range(Na,N-1):
    xi=x[i]
    yi=y[i]
    zi=z[i]
    for j in range(i+1,N):
      xij=xi-x[j]
      yij=yi-y[j]
      zij=zi-z[j]
      #minimum image convention
      if xij > Ldiv2: xij -= L
      elif xij < - Ldiv2: xij  += L
      if yij > Ldiv2: yij -= L
      elif yij < - Ldiv2: yij  += L
      if zij > Ldiv2: zij -= L
      elif zij < - Ldiv2: zij  += L

      rijto2 = xij*xij + yij*yij + zij*zij
      if(rijto2 < rcutBBto2):
        onedivrijto2 = 1.0/rijto2
        fmagtmp= epsBB*(sigmaBBto12*onedivrijto2**7
                     - 0.5*sigmaBBto6*onedivrijto2**4)
        ax[i] += fmagtmp*xij
        ax[j] -= fmagtmp*xij
        ay[i] += fmagtmp*yij
        ay[j] -= fmagtmp*yij
        az[i] += fmagtmp*zij
        az[j] -= fmagtmp*zij

  return 48*ax,48*ay,48*az
#----------------------
global Na
global Nb
global N
Na=800
Nb=200
N=Na+Nb
L = 9.4
Ldiv2 = L/2.0
sigmaAA=1.0
sigmaAB=0.8
sigmaBB=0.88
epsAA=1.0
epsAB=1.5
epsBB=0.5
rcutfactor = 2.5
nMD = 200
Deltat=0.005
Deltatto2=(Deltat**2)

sigmaAAto12 = sigmaAA**12
sigmaABto12 = sigmaAB**12
sigmaBBto12 = sigmaBB**12
sigmaAAto6 = sigmaAA**6
sigmaABto6 = sigmaAB**6
sigmaBBto6 = sigmaBB**6
rcutAAto2 = (rcutfactor*sigmaAA)**2
rcutABto2 = (rcutfactor*sigmaAB)**2
rcutBBto2 = (rcutfactor*sigmaBB)**2

# for g(r) histogram
grdelta = 0.1
grnbinmax = int(Ldiv2/grdelta)
histgofrAA = np.zeros(grnbinmax,int)
histgofrAB = np.zeros(grnbinmax,int)
histgofrBB = np.zeros(grnbinmax,int)
nstepgofr = 25

# for reproducible random numbers:
#   put following line before 1st rnd number is drawn)
sp.random.seed(15) # argument is any integer


# define position and velocity arrays (first Na A-, rest B-part)
x = np.zeros(N,float)
y = np.zeros(N,float)
z = np.zeros(N,float)
vx = np.zeros(N,float)
vy = np.zeros(N,float)
vz = np.zeros(N,float)

# 
# initialize positions and velocities
#------------------------------------
# (for other options of initial configurations see  KALJ_initposvel.py)
# * initialize positions & velocities from file
#     initposvel is config. of well equilibrated system at T=0.5
x,y,z,vx,vy,vz=sp.loadtxt('initposvel',dtype='float',unpack=True)

# since initposvel is for equilibrated T=0.5:
nstepBoltz = 10
temperature = 0.5
#maxwellboltzmannvel(temperature)
# 
# initialize accelerations
#----------------------------
ax,ay,az = acceleration(x,y,z)

# some analysis/testing
#-----------------------
#  (for other quick analysis see KALJ_nve.py)
temparray = np.zeros(nMD,float)

# time loop
#-------------
for tstep in range(1,nMD+1):
  # update positions
  x += vx*Deltat + 0.5*ax*Deltatto2
  y += vy*Deltat + 0.5*ay*Deltatto2
  z += vz*Deltat + 0.5*az*Deltatto2

  # periodic boundary conditions:
  for i in range(N):
    if x[i] > L: x[i] -= L
    elif x[i] <= 0:  x[i] += L
    if y[i] > L: y[i] -= L
    elif y[i] <= 0:  y[i] += L
    if z[i] > L: z[i] -= L
    elif z[i] <= 0:  z[i] += L

  # update velocities
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat
  ax,ay,az = acceleration(x,y,z)
  vx += 0.5*ax*Deltat
  vy += 0.5*ay*Deltat
  vz += 0.5*az*Deltat

# T-bath: draw every nstepBoltz steps veloc. from Boltz.distr.
  if (tstep % nstepBoltz) == 0 :
    maxwellboltzmannvel(temperature)

# determine kinetic energy and temperature (KALJ m_i=1 for all i)
  kinE=0.5*sum(vx*vx+vy*vy+vz*vz)/float(N)
  tempmeas = kinE*2.0/3.0
  temparray[tstep-1]=tempmeas

# measure g(r):
  if (tstep % nstepgofr) == 0 :
    histmeas(x,y,z)

# print r,gAA(r),gBB(r),gAB(r):
fileoutgofr= open("gofrAABBAB.data",mode='w')
nmeas = int(nMD/nstepgofr)
for grbin in range(grnbinmax):
  rinner = grbin*grdelta
  router = rinner + grdelta
  shellvol = (4.0*sp.pi/3.0)*(router**3 - rinner**3)
  gofrAA = (L**3/(Na*(Na-1)))*histgofrAA[grbin]/(shellvol*nmeas)
  gofrBB = (L**3/(Nb*(Nb-1)))*histgofrBB[grbin]/(shellvol*nmeas)
  gofrAB = (L**3/(Na*Nb))*histgofrAB[grbin]/(shellvol*nmeas)
  rmid = rinner + 0.5*grdelta
  print(rmid,gofrAA,gofrBB,gofrAB,file=fileoutgofr)

'''
## plot T(t)
tarray = np.arange(Deltat,(nMD+1)*Deltat,Deltat)
plt.rcParams['xtick.labelsize']=11
plt.rcParams['ytick.labelsize']=11
plt.figure()
fax = plt.axes()
fax.set_xlim(0,(nMD+1)*Deltat)
fax.set_xticks(np.arange(0,(nMD+1)*Deltat,nstepBoltz*Deltat))
fax.plot(tarray,temparray,color='black')
fax.scatter(tarray,temparray,s=40,color='blue')
fax.set_xlabel('$t$',fontsize=20)
fax.set_ylabel('$T_\mathrm{meas}$',fontsize=20)
#fax.xaxis.set_major_locator(MultipleLocator(nstepBoltz*Deltat))
fax.xaxis.set_minor_locator(MultipleLocator(Deltat))
#plt.savefig('Toft.eps') #replace plt.show with this line
plt.show()
'''


==> anc/pythonscripts/initpos <==
2.24399 2.3078 9.07631
8.54631 2.43192 8.67359
4.01033 5.12236 2.14976
6.15492 6.38504 9.27094
2.36829 8.60606 3.93624
6.47778 0.36863 7.70825
1.34014 7.96926 8.63545
4.20864 3.12223 6.81087
2.82907 2.96527 4.47622
8.35864 8.60922 8.6709
0.82792 3.11329 8.94128
7.56733 1.45556 1.9852
8.12555 2.02075 4.87784
3.67511 5.32943 0.0631029
8.71502 3.30005 1.18919
1.87861 0.499826 6.69039
8.4914 3.99084 7.35168
8.14311 7.09546 0.00166983
3.72724 0.921448 8.04473
4.03029 2.50518 7.65504
0.694405 3.03205 2.90455
3.29109 4.625 5.88718
5.92038 2.12027 8.25887
3.22203 6.64146 5.89248
5.97332 1.95432 7.1645
0.192825 0.515777 5.11022
7.22344 8.32204 8.60395
3.55249 3.60289 6.10751
0.50758 4.64207 7.95255
9.2691 2.31999 3.10924
0.354594 3.84622 3.94718
4.11518 1.46741 5.26533
1.84547 3.34693 9.1538
7.24816 7.53287 2.38556
7.91631 8.47835 5.85714
8.96138 6.4703 1.88445
6.23659 3.86232 1.95493
1.73107 9.32717 2.47033
2.26417 7.00971 6.24858
2.11281 0.576648 0.380382
5.84158 0.270328 6.94407
0.553013 7.83904 7.15632
3.28087 1.30351 2.28181
5.69654 2.58624 4.52224
4.39309 1.02563 6.15452
1.15017 7.87528 2.80062
3.25507 6.03439 6.81232
7.63218 4.24768 2.38211
4.11338 4.23535 5.35151
8.98347 9.2867 3.00082
5.48177 5.55808 4.41577
5.16808 2.4888 0.889394
6.52638 2.89404 5.32777
8.43769 6.5122 7.44691
1.28635 2.36748 6.60439
2.62277 4.08798 6.50928
0.0306173 0.419313 6.98904
0.00268879 7.64353 0.306232
9.29146 9.32187 5.9818
9.13071 5.75133 0.169255
6.03466 5.75084 2.02696
0.883086 1.42426 2.04347
3.99119 4.54213 7.83298
4.80214 6.14809 7.96318
3.03212 2.59904 0.211118
5.4071 5.39732 8.50228
4.68199 7.04475 2.66806
2.4792 6.60897 8.35791
4.52213 3.47738 8.84129
0.850416 2.91121 4.012
7.49796 5.2262 8.9115
6.11949 6.82843 1.56009
2.32499 5.72997 1.40945
5.1452 7.10772 8.40417
1.06454 8.37777 4.13348
5.48909 1.79512 3.83685
3.45189 3.88729 7.19572
0.306106 6.06843 1.22294
5.56261 6.45966 2.64555
8.83145 5.77758 3.54856
3.15169 1.88522 3.2847
6.50058 9.28717 1.79123
2.53295 8.06687 4.80286
8.15353 6.07148 9.27563
2.42913 5.16958 2.41142
5.42732 4.44748 0.401114
7.98095 5.53724 2.9849
1.97316 8.07699 5.64346
1.30709 4.67504 0.620642
5.59942 8.95333 4.57143
8.54914 5.67616 6.88931
1.57388 9.11643 8.11736
2.09761 8.87533 0.42662
6.17766 7.21956 8.55589
5.37648 6.32888 3.71661
3.71485 8.4395 7.83936
4.24749 3.77314 1.00483
8.60078 9.22029 1.42437
1.19817 1.18262 6.1428
4.37705 2.05693 6.41735
7.09558 6.67228 1.45688
6.32175 8.05418 7.96791
2.36735 1.11406 3.76042
1.09714 9.13053 0.715991
6.99576 0.403349 6.76421
5.27824 2.76455 5.49934
9.39406 7.23428 1.30707
8.20804 8.16488 7.04124
3.47388 3.82618 3.52818
1.43737 8.08961 6.53376
1.09909 0.845603 0.028663
3.54078 3.31014 2.48334
0.218966 6.95865 7.95895
4.10542 6.197 2.39184
4.9412 0.874313 5.3023
0.921438 8.05854 0.0998726
5.76485 7.0589 6.52463
6.32108 8.86944 8.68524
7.5104 8.44428 1.07146
5.77576 8.89114 2.77298
5.126 8.82909 7.03993
0.18337 1.64607 1.29876
0.995335 1.20093 4.71462
1.76793 6.06116 0.487055
8.70525 3.19017 5.5704
2.28724 5.06667 7.07422
3.54853 7.20343 3.68882
4.9804 1.9236 7.61267
4.47573 6.29845 0.628123
1.75128 6.13783 7.68422
8.68185 0.617938 5.5953
6.75234 5.67518 2.81153
8.09313 7.06315 1.66633
5.28421 1.35621 8.58212
5.56412 2.82707 7.56125
3.23528 8.0467 8.80277
2.873 4.56191 7.708
3.70108 3.36824 8.08756
0.535127 7.36197 4.20234
1.47971 4.81944 4.89127
1.14403 2.60182 0.328526
3.42157 2.06354 6.98756
2.2727 5.96615 6.60941
8.18259 7.55145 6.20238
3.81431 7.06864 6.7503
8.86673 8.25704 2.68142
3.03385 9.37615 7.73785
8.27241 3.44371 8.15129
1.26914 6.51531 1.44668
3.46652 8.48119 5.0457
1.15974 0.378079 5.38081
5.30842 1.62958 0.203004
0.281193 5.10456 0.868921
5.86654 8.10664 7.09993
4.25665 8.35779 8.74497
4.12206 2.67852 0.876279
7.91995 0.993031 6.4692
0.957897 8.93947 7.23771
6.97223 8.37072 5.32535
7.11311 2.02913 8.71354
8.5164 3.80819 2.15637
8.35147 3.73633 9.16617
7.89267 1.62007 8.12556
3.06266 7.50262 7.89851
1.47794 1.15516 1.199
7.34617 6.50667 5.60415
8.96069 8.24813 1.58274
5.84102 3.36198 1.16822
3.70946 5.27987 5.15932
8.77275 7.63566 8.74044
9.17303 4.77131 3.70321
6.96967 8.7984 0.169201
7.43859 6.48674 2.68291
2.15106 2.17542 3.19978
3.9321 0.137614 0.221825
0.564415 9.04007 4.80791
2.05281 1.06563 4.76265
5.26877 8.08686 6.26154
5.14453 6.1754 9.12363
4.37746 8.03533 7.00559
9.03586 4.37832 1.09551
5.78788 2.22633 2.87911
4.33884 9.12394 1.9643
4.66555 3.45132 7.83682
0.620779 3.48193 6.27906
7.11743 5.88411 4.76726
5.58803 3.19024 2.40784
9.21799 6.15299 5.61278
2.8998 2.98079 6.64966
9.04755 5.5453 2.53599
6.20276 3.71263 7.72811
7.52371 5.31218 7.07184
4.49874 8.78908 6.01623
2.84254 9.322 5.35119
8.12401 0.848305 9.33352
5.80807 8.37564 3.64748
1.81165 4.70544 3.80461
2.96353 5.65082 5.84439
1.39934 7.22248 5.69458
4.13521 0.501515 3.72364
4.74661 7.15107 6.4571
1.19858 3.95173 5.51359
1.94799 6.18358 5.63533
5.77397 3.5142 6.11764
9.12692 8.11074 7.84931
6.51193 2.26024 3.67083
6.25861 1.91589 9.21114
7.35556 4.41993 5.59369
6.40716 1.01488 1.58625
9.35323 5.28109 7.33309
4.17519 1.75581 2.69887
4.19804 8.05675 2.26134
3.38186 0.849748 5.92632
8.91863 4.2586 8.29364
1.41574 7.07829 6.96521
3.71061 2.58978 8.81093
6.6845 2.8468 2.51836
3.11842 3.00722 1.36748
5.47916 6.55555 0.765316
7.69816 2.83845 9.02571
2.15306 0.798054 5.748
4.92108 3.6247 3.0487
8.07039 5.96507 2.07213
8.43147 7.70881 0.850329
2.08799 2.55234 5.08634
5.07072 6.24142 6.85511
4.08785 1.32069 1.7123
6.97992 6.4606 8.53135
2.49713 8.525 2.91393
2.18096 7.79379 0.178207
1.04148 5.90445 6.79838
5.68497 7.18437 7.53921
7.70167 7.2407 7.1212
1.00023 3.63705 0.55244
7.94937 5.60546 4.29969
2.84008 5.75143 7.76889
7.49605 2.68125 6.7421
5.14136 8.2726 0.365258
3.17642 6.20744 4.94713
4.05107 0.107431 5.43827
7.22393 3.78276 3.97025
4.73921 3.63433 6.06009
6.17347 8.0527 0.10129
6.82008 3.95397 0.955129
7.69465 2.53243 2.20107
7.92783 5.8311 8.0577
8.50439 1.60942 1.61234
9.10004 6.05241 8.0779
0.695049 6.33757 8.82946
3.2364 9.16254 3.56347
1.55774 8.66888 3.31874
5.39282 4.56421 3.83224
0.213033 6.35365 7.15026
6.49012 1.04726 4.28087
9.13412 0.746153 1.54771
8.05033 5.13178 6.1167
3.51576 8.61593 1.50873
5.52656 0.758819 4.0208
4.52145 5.13805 5.8006
3.9507 8.92607 6.90472
7.63467 3.28291 0.740787
4.5796 2.71657 2.52699
6.37119 2.61312 6.40599
8.11829 4.5921 3.93146
7.83287 3.90233 4.76342
8.49437 4.68444 2.89915
2.18401 0.117088 3.39913
5.57164 3.42207 8.54275
1.66844 6.0651 8.73804
0.132854 1.0174 6.06976
2.32481 2.00228 1.08675
5.26221 2.57986 6.53652
0.462919 5.70279 3.23492
5.44552 8.22351 8.76619
3.32184 7.03561 8.83175
9.21331 6.53 3.0189
8.10554 4.89342 4.96089
2.10982 2.541 7.21539
0.915807 0.321113 1.57574
6.49952 2.89305 8.80116
6.67317 8.05665 3.13012
4.18273 9.06676 3.02597
8.96792 8.98793 5.04702
3.77296 9.28168 8.54749
3.59779 5.68824 1.09707
0.825898 0.206514 6.42359
4.02976 5.59359 4.23361
1.2188 2.18148 1.44055
6.12308 3.20779 3.22294
1.93962 7.69721 3.46367
2.80265 0.102052 6.33782
2.15167 3.2466 5.93919
4.06719 0.678144 2.76762
1.37079 7.05303 9.29551
4.20192 2.7667 5.6408
5.90934 4.67472 7.84925
6.45555 5.52107 8.8756
2.94478 6.38269 3.58052
8.0509 8.14998 2.02101
6.90209 3.81472 2.91351
0.330503 2.64145 7.01659
6.56181 8.70415 4.44356
4.19281 6.11862 6.23695
7.40843 2.81697 4.86123
3.19879 0.765641 8.95096
0.0931254 7.0779 5.22111
6.7637 7.71427 1.39886
5.58551 1.32768 2.35571
3.373 4.9494 6.88837
2.49881 0.233565 4.34344
4.58358 0.724887 0.61977
0.371308 2.45445 1.99046
7.2009 3.55732 1.84807
5.0226 4.28569 8.37292
4.49981 5.42035 6.88387
2.5852 0.431619 2.27669
1.64265 1.67758 0.391551
8.9777 6.6239 8.94964
1.02986 0.557101 7.37311
7.98152 0.334788 3.27984
3.83129 3.21134 4.42116
0.0210113 8.42517 8.85501
3.48255 8.20158 3.12509
7.25169 4.71316 1.4909
6.64536 4.78776 2.29471
9.34662 8.82616 7.06972
3.6396 6.61797 7.67281
4.26751 3.9794 2.20105
1.10017 3.28564 2.02643
3.39579 1.93237 0.979114
2.84117 3.16796 8.7046
1.23231 2.14084 8.74258
5.67266 5.29506 3.03338
3.34356 8.08393 6.90457
4.85124 3.16134 1.61122
8.42664 6.9057 5.4152
5.91282 6.32851 8.2455
7.45461 1.27986 4.46951
7.16164 7.38804 8.19877
0.563331 6.38489 2.25512
0.127419 9.02621 1.87227
4.58797 7.03139 7.48472
2.03851 4.25376 2.91567
5.31006 0.302855 6.11719
8.69592 9.16606 4.0409
0.423063 4.1029 8.87746
2.71676 5.36164 0.575645
4.82946 2.59028 8.31457
4.56394 2.38795 9.368
5.69478 7.34567 3.31514
7.68181 4.39134 0.366837
3.69335 5.98133 8.55411
0.78553 2.22453 4.8306
1.45243 9.27842 9.12239
7.54495 4.37222 7.5162
0.172542 5.45719 8.78668
7.07791 8.48648 1.99324
6.42862 7.14692 0.550846
3.03379 1.68886 8.54737
5.94701 4.51226 4.75664
0.9477 2.1055 3.44151
5.43319 3.46935 3.98431
7.15168 7.39732 9.18051
2.64395 1.01474 1.25301
2.16653 5.11733 8.2224
7.05078 5.60674 6.09395
0.848427 4.2823 2.54169
2.59517 7.97332 1.33261
6.73519 2.60009 7.55245
5.82755 2.44915 1.71
9.31962 8.15234 4.42701
1.5089 4.31654 6.4896
5.46078 0.607957 9.38771
6.19269 6.25654 4.24438
6.32898 6.19927 5.39014
4.2759 1.6815 8.52346
1.12097 5.11766 8.58969
6.05027 8.28784 1.98471
7.80923 4.27017 8.51802
8.47799 7.29003 2.87622
2.04207 1.21091 8.93101
7.20109 6.0013 3.72804
6.67729 4.63373 0.161917
7.14887 0.555037 2.28768
4.95987 9.22899 0.78277
8.72042 0.848329 2.77072
0.318199 0.529962 4.09616
7.4916 0.0374101 1.46171
7.72264 3.44623 5.63978
3.85288 4.87264 3.4115
4.6642 9.01439 7.98504
7.94138 2.47512 5.84859
3.81147 7.70218 1.28034
0.495335 4.50832 6.77483
7.21245 8.22578 7.48145
2.96741 2.83666 3.40657
6.04946 3.65362 0.194103
8.77332 5.57443 1.36686
2.10816 3.23471 2.7874
7.71729 8.23888 3.0024
5.60735 1.52349 4.77676
8.59991 2.08339 3.85808
1.17546 5.49486 1.20721
6.41516 7.60652 4.01463
2.14271 9.14498 7.24201
4.86642 1.95983 2.00725
5.46167 1.43791 1.29213
3.40232 3.92917 1.64892
1.87803 2.88502 4.00795
0.0869578 3.62694 7.36594
5.80078 0.408813 5.18346
7.11844 0.257537 4.09143
3.94429 7.62508 9.36945
8.88385 3.72155 4.69284
2.10474 2.95654 0.697063
7.1054 1.64713 1.01928
0.887365 5.99975 5.7121
5.46148 9.08291 1.75478
8.11103 3.17856 4.01738
1.52345 1.69671 5.388
5.98987 8.04625 5.0049
4.10551 3.00732 3.44014
0.11924 3.51014 2.06242
8.07002 0.0568972 4.88518
2.66406 2.02561 4.26894
8.91913 1.25279 0.592723
6.42212 5.22395 7.08523
3.46337 8.72783 6.01644
3.14861 7.34123 0.537338
2.48595 7.1881 4.07884
8.59625 1.00499 7.34942
5.72705 1.12836 7.72935
3.52325 0.562986 7.06405
6.37152 6.03506 0.921664
1.40695 2.32736 2.5329
8.9226 2.28494 0.920959
8.52385 5.18716 8.71699
7.45327 7.20992 0.751922
4.89233 8.25928 3.14396
1.55549 5.8145 2.19724
7.23013 1.81901 2.9238
5.99111 4.2313 6.90136
3.25574 5.06224 8.51614
7.75823 6.23757 6.55436
4.38708 0.674404 8.85503
6.81287 4.49153 8.30142
2.83086 6.48558 1.03214
6.50286 8.88601 6.97138
0.429649 0.665716 0.78505
1.48319 4.27676 9.06057
5.8208 8.89829 7.81825
6.73444 6.61063 6.48991
4.93954 6.4873 1.75599
4.68051 7.15181 3.68476
6.66793 5.07552 5.26081
7.30147 4.83356 3.38626
6.26892 7.33813 2.43504
0.737206 6.98076 3.2246
0.956545 7.2355 0.830501
7.98465 1.82767 0.342331
0.769895 4.64467 3.71417
3.0653 8.08245 2.21187
1.8754 0.0920866 1.39857
8.89277 4.65915 6.55807
8.17073 7.77545 7.96979
7.43628 7.30629 3.47385
6.1624 1.21329 0.572798
8.53218 8.15273 3.77417
0.348561 2.7911 8.02592
0.340356 2.16549 5.95543
2.19439 8.53618 8.8384
5.26994 6.61241 5.72886
8.91487 1.98316 7.73098
6.68289 0.279867 9.26199
2.94543 1.2875 7.54788
9.19074 1.70703 6.75469
9.13895 0.100665 8.37449
0.93047 0.294259 3.22046
0.24274 6.65489 0.323368
5.88624 5.977 6.28832
3.91606 6.73263 1.45665
5.25042 7.79206 4.29928
5.33637 5.40897 1.19299
7.96851 4.06694 1.29089
8.43454 5.00286 7.66626
1.67845 1.94201 4.29261
0.601927 5.58341 4.84328
6.44968 3.18961 4.22579
0.633236 8.75839 2.82648
9.05149 7.13737 3.79211
6.54725 6.74054 3.28219
2.00596 7.10598 1.06067
8.7176 6.64658 0.713848
5.74615 3.56832 5.00158
2.15812 1.65966 2.14528
2.82869 2.35625 2.44411
7.22192 6.42438 7.48454
6.29228 0.996142 8.66273
4.3473 2.01744 3.69628
4.46102 4.27902 0.117517
7.07091 4.56863 6.59846
9.214 3.94529 3.02026
2.32412 7.64458 7.14679
3.28797 8.1356 4.10086
7.07413 3.75885 9.20429
2.22676 4.3552 5.56341
6.25559 9.38693 5.99734
4.87001 5.45308 3.55825
3.84339 3.28126 0.159073
5.61467 4.76711 2.05095
4.5892 0.355039 6.92504
8.74915 8.51181 0.294629
0.442226 7.45114 8.8124
1.27066 5.16372 2.9578
6.59294 7.34901 5.67897
2.37142 6.28896 2.63146
7.89853 2.37717 1.15884
1.25485 3.32072 7.12542
3.09609 3.83107 5.17316
2.03093 0.67697 7.76219
8.46399 4.19366 5.69753
4.29651 4.95332 8.73023
2.81111 7.32589 2.98322
9.35941 3.59718 0.293189
8.90449 2.58865 6.33161
4.78308 0.790189 7.92146
8.42475 1.0765 4.67611
5.37718 4.99594 6.47351
6.81278 3.56748 6.08324
5.45259 8.76536 5.56103
8.09994 8.33639 4.71365
3.15159 5.99116 1.9571
4.28048 7.58925 4.58695
7.30477 7.93 4.25689
8.27488 0.540068 8.27333
1.51014 6.8565 3.95553
0.126376 1.04768 7.96115
2.3431 6.96038 5.13433
1.93931 9.11964 5.84844
0.148379 0.868817 9.0751
6.2187 9.34531 3.70158
0.718718 5.82931 7.89598
2.91703 9.17439 9.34104
8.76682 6.44867 4.51973
7.19915 6.39591 0.190913
1.67011 5.33495 5.98877
8.14069 5.88788 5.46726
0.656822 8.59643 8.09806
2.57794 3.39771 7.66234
8.85384 8.43758 6.18736
7.04646 5.72926 1.79163
2.36019 4.43616 0.964039
1.65967 7.64623 4.63096
0.735085 4.26865 1.46265
7.03269 9.10069 2.8786
1.76791 8.86371 4.87224
2.40087 6.7516 9.37449
9.15829 3.13907 3.65717
2.63703 6.6529 7.32555
3.58815 0.464669 1.74412
4.64464 1.27443 4.35482
9.37212 9.07675 0.843238
4.49377 3.956 3.99353
7.03761 2.01686 5.63247
8.46793 2.9877 7.15396
5.02419 0.320337 2.53973
8.94436 5.42579 4.54829
2.87061 3.64938 0.416753
9.01311 2.64786 4.6289
6.25984 4.94397 1.16757
2.05255 3.54323 4.91056
1.58157 8.17566 0.997283
6.66286 1.4617 7.77426
6.64156 2.06381 4.71419
7.70918 1.12585 5.47282
2.44161 4.43186 4.55091
4.95253 4.56269 7.36144
5.34098 7.59617 2.10298
8.79724 0.745225 3.76102
2.24027 6.11214 4.39604
7.53477 1.02205 7.39649
4.9981 3.37256 0.389445
0.0893437 2.56504 0.0639915
0.27682 4.60723 4.72305
2.31492 0.235502 8.67477
4.78645 4.73317 2.80355
4.78463 8.25724 1.37744
8.09285 6.84956 8.40646
3.43845 4.47487 0.729147
6.19476 6.19814 7.27009
6.92164 5.53489 7.99348
7.15075 2.39603 0.336754
7.55961 2.20295 4.02691
4.73854 0.137116 4.58046
6.6094 1.92598 2.05782
8.9906 7.46123 7.0855
7.31465 2.88164 3.28329
9.15219 1.5869 5.25993
4.79964 0.637695 1.60487
4.31008 6.66734 9.07178
9.25775 1.49568 2.28583
3.67908 4.55168 4.39051
1.2725 3.93037 4.39974
5.52602 2.63136 9.19575
3.12797 8.32443 0.491603
1.74798 1.46743 7.10589
1.86121 2.91711 8.17518
8.50196 9.10609 7.62427
4.71491 7.28228 0.811048
5.21156 1.16741 6.75883
2.96354 2.81139 5.51277
6.83288 2.75167 1.38865
5.73444 7.73382 1.03235
1.25863 1.14973 3.70169
5.95835 9.03325 0.267383
7.20296 3.40771 8.17398
3.8524 2.33196 1.84828
6.73347 7.34468 7.26356
3.58847 3.98332 8.94128
1.10601 3.71539 8.14275
6.18378 0.484434 2.65497
7.14755 4.67312 4.47272
2.59277 7.10647 1.91287
4.55071 8.5705 5.04295
7.4562 9.35619 7.83985
9.01685 3.6326 6.41217
9.18236 4.61683 2.14415
0.706701 7.95005 5.11392
7.81135 8.10556 0.140724
0.545154 1.69842 0.229524
1.46143 6.15563 3.20144
5.14591 4.1564 1.353
2.27388 5.37978 5.13786
8.49607 1.59446 5.9407
3.69961 7.19288 2.43515
5.00805 8.01297 7.83266
4.80298 4.87898 4.71717
8.7384 0.0480337 9.32505
6.33886 4.10293 3.77914
5.93391 4.54334 8.88179
7.8112 2.56061 7.92639
4.88279 1.20403 3.27765
7.14393 1.21079 9.3808
4.62632 2.41875 4.67403
4.71562 3.47657 4.93156
5.40474 5.46198 7.41097
8.34051 5.14478 0.484385
8.00757 1.34041 3.50931
1.19648 2.78692 5.64659
6.80422 0.358339 0.871008
6.11829 4.41575 5.93444
7.08975 6.86751 4.56486
3.87687 5.53068 7.68765
5.77977 5.43769 0.259179
1.88536 5.14132 9.36223
3.01722 5.37426 4.34385
3.29821 7.34155 4.88908
0.74426 0.346867 8.43392
9.04881 5.08883 5.51405
0.230718 0.523952 2.42842
1.66825 3.79005 1.29667
2.58329 8.43374 7.80345
7.97514 9.18641 0.534648
0.190078 1.96962 8.61719
2.75939 4.57507 9.25237
2.44127 4.15277 1.93154
0.200704 5.49904 6.37015
4.1931 6.81289 5.51302
6.98873 1.67979 6.68754
6.17543 1.02615 6.31136
8.07333 7.27853 4.40579
6.68948 3.8894 5.06162
6.24864 8.29111 6.02352
1.88539 4.1424 7.43688
1.3524 5.62956 4.13498
2.89652 4.75227 3.61374
5.74248 0.401285 1.00979
0.38886 3.123 1.17093
4.21921 1.36121 7.2887
0.589614 6.81285 6.30022
3.19443 0.797715 4.90317
4.24519 4.93898 1.11851
6.46789 8.59622 1.05286
6.19838 1.27628 3.24639
7.83187 3.85257 6.58155
1.24137 6.97497 8.26121
5.63527 5.28459 5.48894
5.46923 7.20842 9.37581
8.17741 1.94514 6.91109
0.691719 5.1763 2.01828
2.68417 5.74805 9.03805
8.35762 2.88371 2.93338
1.53296 6.92944 2.45367
1.1707 8.62835 1.86649
8.50706 0.0619081 6.59508
7.16344 7.98419 6.45867
0.361256 9.32251 9.3518
6.93369 3.54778 7.10169
2.44682 8.45109 6.50468
8.35822 1.8577 2.64286
0.257252 7.45678 2.38461
1.34907 0.122024 4.18137
4.48309 1.69808 0.816527
6.41487 5.25395 3.89782
4.79939 9.10879 9.13427
1.52884 8.00528 7.56953
2.42461 2.22755 6.18109
3.16127 0.704199 3.16816
4.28574 4.43562 6.50445
3.97894 6.62627 4.4713
8.69331 1.44799 8.81575
0.941191 5.55649 0.183368
2.40825 3.76846 3.77721
7.58378 0.207005 5.87428
5.03789 7.62308 5.36584
0.700037 1.48487 7.12411
4.27508 8.45012 3.95358
8.82953 7.8717 5.39958
3.73884 9.31169 4.45552
6.0238 7.07345 4.83808
3.0815 4.94839 1.55636
2.9673 7.81108 5.86093
3.73987 1.69327 0.01885
2.77591 1.51502 0.241958
7.61596 8.92392 6.7748
9.12282 4.63541 0.0448684
5.52991 0.205784 8.50502
3.0198 2.49554 7.75721
3.60606 1.50017 4.20651
4.07211 7.77924 5.96164
1.33051 5.03018 7.33242
4.1091 7.44117 8.29929
3.29762 9.13375 2.52907
0.552563 8.20223 1.10935
4.07123 6.33376 3.44899
1.13893 7.48994 1.72354
2.27392 5.53783 3.49831
0.395715 7.91535 6.17373
1.23179 1.31797 8.06346
1.68121 4.82972 1.69557
7.67655 8.8112 3.86102
3.55675 2.28939 4.87854
7.84426 6.19387 0.995452
5.79234 4.23607 2.87818
3.30658 4.41801 2.61206
6.6161 1.10986 5.40087
6.86448 9.36974 5.11347
4.13552 8.53353 0.617026
8.15589 6.54858 3.62644
7.08389 0.793699 3.25587
0.437665 3.32471 4.95222
9.11478 3.25272 8.69957
7.24798 0.77158 8.4128
7.9562 3.80369 3.23062
3.47864 6.3351 0.187165
2.25239 4.11199 8.4682
0.825603 4.8781 5.66998
0.0903187 4.02079 5.59965
1.2799 3.75649 3.36835
2.12622 2.6869 1.79164
3.62741 0.959544 0.774275
8.21905 4.96838 1.95246
8.48504 2.88819 0.253528
4.59463 5.98244 5.08208
2.26244 7.62371 8.49584
0.127584 1.59102 4.05849
2.71652 1.22701 6.55245
6.21274 2.52382 0.616333
5.15704 4.34207 5.47526
1.98019 7.92468 2.19779
1.73069 0.855924 2.81776
7.64073 7.60315 5.30141
5.02198 5.61684 2.29723
2.93078 0.0423678 1.01795
4.77292 5.32896 0.184724
8.72552 6.5935 6.39549
5.00724 6.80887 4.65603
0.246937 7.95863 3.38531
5.10232 2.62799 3.46266
5.07544 1.74823 5.77878
3.38828 5.62742 2.97734
2.15944 1.89034 8.05062
3.37093 1.89602 5.98952
0.267576 8.9628 3.7843
7.16606 5.44842 0.637632
0.43465 1.26311 3.11306
0.97922 8.77147 5.78231
7.90502 0.937786 0.930315
5.12809 9.18455 3.59372
8.14894 0.675332 2.00904
8.05567 9.0857 2.43192
1.18974 2.33442 7.65245
5.23961 3.61274 6.96086
7.59018 9.37374 8.89173
0.409186 6.34174 4.13295
1.2101 6.53046 4.94002
8.7136 2.60992 1.99094
2.6897 1.65038 5.34147
6.01836 2.02656 5.57441
2.51629 8.85116 1.84418
1.29926 3.03601 1.10337
0.679542 1.4259 5.5433
4.65064 3.02062 4.11482
6.05148 3.21585 6.94308
7.42247 5.20511 2.2917
9.15172 7.43202 6.10306
4.15665 3.99979 3.11157
3.86447 9.30623 7.67706
3.01611 3.91181 4.28466
6.51975 4.788 3.17859
2.00379 0.217343 5.0964
7.83725 1.60031 8.95819
3.8721 7.5312 7.48478
1.85057 3.96753 0.4229
5.12431 4.02285 2.23827
4.78524 4.91719 1.90578
4.6625 1.10771 2.34389
7.19853 0.836885 1.48708
3.88539 7.01904 0.603491
5.28646 3.92854 9.13215
3.26395 0.698745 4.007
2.95761 8.87748 8.45261
5.60019 0.440683 3.29154
4.5714 1.31262 0.0293805
5.68297 1.83435 6.42003
5.07511 8.51875 2.24972
2.73745 0.891103 8.27598
0.142149 0.470622 3.28696
8.83613 2.82578 7.96102
0.124595 2.9711 5.6829
7.83562 8.58463 7.95743
3.91725 3.23602 1.68506
1.4851 4.47837 8.09827
6.93012 5.89478 6.863
5.12249 7.60001 7.02185
1.08156 0.492338 2.41801
6.29136 5.18064 6.17132
3.57489 2.45529 4.02374
5.07252 5.81 5.95273
4.37677 3.85957 7.14961
8.88181 0.388346 4.61374
3.00636 1.9838 1.68676
5.79418 8.02615 2.76137
4.75845 5.21485 7.9947
3.66581 8.74805 9.28167
0.500097 8.70146 6.47162
0.748277 4.81189 9.25218
5.61604 8.56291 1.05694
6.18109 5.57903 4.84507
0.593961 1.97325 2.64711
2.12522 6.80744 3.3651
0.192272 5.42557 4.0988
5.20935 4.10132 4.55828
2.94696 0.666928 0.368537
4.14899 0.13958 1.0716
7.09602 1.07582 6.08937
7.41801 8.87015 4.72649
0.992059 6.57487 7.51773
8.45174 3.9289 0.613771
4.29712 5.51444 2.92624
5.40559 3.93018 7.72957
2.68983 8.57418 5.5641
3.68677 0.178901 6.30451
8.79943 5.60184 6.12406
3.65205 1.8041 7.99639
7.14134 2.7547 5.91739
8.31507 8.53097 1.05121
7.3683 1.9435 7.38939
5.75078 7.43357 5.74734
4.48831 4.80231 3.95517
2.16136 5.24141 4.33401
4.93813 0.0106764 5.40165
6.26694 0.277347 4.51628
0.154643 8.54547 5.48141
4.69516 7.69937 9.03005
1.85429 0.790996 1.92817
7.93466 0.608999 4.11557
2.54405 3.62031 1.20752
9.2036 4.45951 7.39555
1.64026 3.94355 2.15788
6.52967 6.74855 7.80709
0.254777 3.71447 8.18823
8.35512 9.19821 5.67432
8.83865 4.51881 4.45684
4.75 2.67222 7.3007
6.58466 1.02386 7.09471
1.89986 1.51984 6.27974
8.28293 8.8223 3.27438
8.10804 4.60313 6.90146
7.67291 1.77497 6.22383
6.56492 6.43864 2.35229
2.66921 3.37557 2.15687
6.74284 8.86375 7.97313
9.00221 1.50866 3.21918
3.77778 6.06897 5.4842
6.72324 7.69377 4.89754
3.47039 2.99192 7.24174
2.54885 1.17384 2.72749
0.925926 4.07736 7.41217
5.49179 6.17466 5.00676
3.81019 1.26956 3.35008
5.08342 4.79586 9.06677
2.7559 7.97076 3.52834
8.80544 2.06255 0.116665
3.63476 3.2606 5.23513
5.71937 1.15033 5.57332
1.45813 5.6882 5.11884
1.47876 9.06099 6.58982
8.73819 2.31979 5.4152
6.33067 3.81506 8.65556
4.68177 6.2147 4.17462
2.14849 3.45798 6.92385
5.99509 4.20556 1.19487
2.53345 1.86635 7.06583
2.58756 0.499039 7.12565
3.01457 7.3497 6.61384
0.241184 8.52694 0.29378
7.7419 3.52327 7.45002
5.75958 0.530433 1.92055
1.49716 6.46506 6.31415
8.36096 6.40938 2.72055
0.688549 7.72841 7.98071
6.66237 4.33624 7.39162
3.09259 3.93301 8.23645
2.99219 8.94576 4.52819
5.34863 4.17417 6.34855
8.20607 3.0854 4.87609
3.63015 2.71636 6.34713
7.63105 3.36443 2.55236
6.23421 8.83132 5.29068
6.11001 5.56834 7.91187
0.895797 8.69414 8.91206
4.95313 2.01476 2.90825
2.06299 6.48426 1.78684
7.41653 7.12529 6.26346
4.11288 7.6518 3.36007
4.55022 7.31316 1.82743
6.24333 1.85678 1.24786
6.97226 7.96595 0.61014
6.37158 7.68211 6.61585
1.09151 5.1416 6.51124
2.53914 4.95788 6.23967
6.66333 1.22145 2.55467
6.57018 7.89114 8.8148
1.9881 7.10874 7.77277
3.66231 1.32635 6.61315
6.71407 3.18583 0.550631
8.83426 0.0873432 2.1641
2.89142 3.6734 2.97788
2.92275 4.79481 5.16561
8.78384 0.973251 6.48603
5.72957 7.04737 4.10757
1.57237 0.614748 8.52887
8.80105 7.5117 1.89698
5.67937 8.87943 6.41639
4.41858 5.78744 8.97598
8.83783 0.448748 0.74291
7.47977 0.423103 0.348275
4.32964 5.82033 1.54389
7.53218 5.31526 5.37105
8.78734 7.16072 7.9324
3.74521 2.48175 2.78162
8.19826 3.10751 6.31922
3.79362 5.34878 6.24822
4.03228 0.731306 4.69333
7.64877 4.99106 8.10845
7.75526 5.47204 1.31019
7.87439 1.02086 2.75787
7.85138 6.41945 4.82913
7.88235 7.70704 8.80417
0.520162 1.88326 7.84098
0.982526 6.30852 0.626912
1.3684 1.58116 2.97937
7.36844 0.60254 4.92784
0.328745 9.38519 7.7041
8.03174 0.310994 7.25454
3.06667 8.91692 7.00046
9.1238 5.12109 8.13454
7.98647 3.21227 1.60678
1.14576 7.61968 3.7231
1.32338 2.97441 4.72259
8.62807 3.83047 3.78416
0.732593 1.34948 8.79667
7.02075 1.60582 3.69168
3.23446 6.54126 2.77385
4.86559 6.21597 2.96365
5.23147 0.211354 7.52995
0.213579 4.81472 2.93048
0.510918 8.18826 2.03835
1.89963 5.22888 0.849691
6.83313 8.6807 3.66627
4.20626 6.19678 7.15928
1.42607 2.77123 3.22991
0.170546 2.44758 4.00647
0.394532 4.26496 0.590641
6.07986 6.00465 3.3516
9.18724 3.04961 2.69659
7.54713 7.75108 1.54373
8.87238 7.4276 4.6487
6.99911 8.89427 6.16712


==> anc/pythonscripts/initposvel <==
2.24399 2.3078 9.07631 0.195617 1.29979 -1.17318
8.54631 2.43192 8.67359 -0.905996 0.0649236 0.246998
4.01033 5.12236 2.14976 0.7256 -0.833113 -0.490475
6.15492 6.38504 9.27094 -0.789073 -0.172543 0.415414
2.36829 8.60606 3.93624 -0.143345 0.306932 0.121406
6.47778 0.36863 7.70825 1.14621 0.321748 0.748889
1.34014 7.96926 8.63545 0.783803 -1.2151 -0.120036
4.20864 3.12223 6.81087 -0.312783 0.196939 -0.789934
2.82907 2.96527 4.47622 -0.244802 -0.827792 1.1347
8.35864 8.60922 8.6709 -0.553566 1.22465 0.308814
0.82792 3.11329 8.94128 0.200495 0.936181 -0.107639
7.56733 1.45556 1.9852 0.179306 0.458125 0.287058
8.12555 2.02075 4.87784 -0.426361 1.04898 0.413214
3.67511 5.32943 0.0631029 -0.369263 -1.55 -0.503808
8.71502 3.30005 1.18919 -0.307642 -1.39108 -0.861673
1.87861 0.499826 6.69039 -0.213904 0.062421 0.245575
8.4914 3.99084 7.35168 1.04411 -1.01053 -0.178016
8.14311 7.09546 0.00166983 -0.45131 -0.642039 -0.0227376
3.72724 0.921448 8.04473 -0.300791 0.00208102 -0.565065
4.03029 2.50518 7.65504 0.67143 0.881256 -0.426932
0.694405 3.03205 2.90455 -0.036051 -0.677401 0.305308
3.29109 4.625 5.88718 0.0453443 -0.878239 0.232974
5.92038 2.12027 8.25887 -0.0670367 -0.399171 0.31186
3.22203 6.64146 5.89248 0.731197 1.35004 -0.818016
5.97332 1.95432 7.1645 -0.749387 0.0610692 -0.3786
0.192825 0.515777 5.11022 0.143286 1.17331 0.288644
7.22344 8.32204 8.60395 -1.20476 0.191874 0.256976
3.55249 3.60289 6.10751 0.668765 0.270986 -0.92123
0.50758 4.64207 7.95255 -1.08765 0.254144 0.263783
9.2691 2.31999 3.10924 -0.172205 -0.193658 0.545885
0.354594 3.84622 3.94718 0.0274398 -0.29357 0.383326
4.11518 1.46741 5.26533 -1.31743 -1.07006 -0.216315
1.84547 3.34693 9.1538 -0.873661 -0.194783 -0.744323
7.24816 7.53287 2.38556 1.13563 0.239885 1.45726
7.91631 8.47835 5.85714 0.501339 -0.602387 -1.2603
8.96138 6.4703 1.88445 -0.998059 -0.338714 0.965651
6.23659 3.86232 1.95493 -1.41701 0.484752 0.720133
1.73107 9.32717 2.47033 1.07537 -0.611544 0.178896
2.26417 7.00971 6.24858 -0.804961 0.123783 -1.45919
2.11281 0.576648 0.380382 0.704594 -0.0723098 -0.44441
5.84158 0.270328 6.94407 0.578341 1.30869 0.116311
0.553013 7.83904 7.15632 0.659211 0.523097 -0.00396538
3.28087 1.30351 2.28181 -0.267501 0.186139 0.74102
5.69654 2.58624 4.52224 1.2712 -0.921916 0.670881
4.39309 1.02563 6.15452 0.624809 -0.153435 -0.80212
1.15017 7.87528 2.80062 -0.795326 0.513696 -0.610975
3.25507 6.03439 6.81232 1.45881 0.085751 -0.103605
7.63218 4.24768 2.38211 0.41541 0.290781 -0.769314
4.11338 4.23535 5.35151 -1.55902 0.280106 0.339994
8.98347 9.2867 3.00082 0.182841 -0.492679 -0.622333
5.48177 5.55808 4.41577 0.0598218 0.13783 0.98327
5.16808 2.4888 0.889394 0.0577584 -0.510091 -1.07489
6.52638 2.89404 5.32777 1.03998 -0.797861 0.0298868
8.43769 6.5122 7.44691 -0.141011 0.0559832 0.833371
1.28635 2.36748 6.60439 -0.544464 0.459967 0.243861
2.62277 4.08798 6.50928 0.750307 0.301925 0.644012
0.0306173 0.419313 6.98904 -0.318012 0.93268 0.0461159
0.00268879 7.64353 0.306232 -0.287743 0.390828 0.951488
9.29146 9.32187 5.9818 1.02139 -0.217379 -1.10398
9.13071 5.75133 0.169255 0.416184 -0.0744253 -0.581626
6.03466 5.75084 2.02696 1.12814 -0.368727 -0.673697
0.883086 1.42426 2.04347 0.254936 -0.588561 -0.874245
3.99119 4.54213 7.83298 -0.494336 0.513564 -1.40099
4.80214 6.14809 7.96318 1.30952 0.840372 0.287974
3.03212 2.59904 0.211118 -0.0478519 -0.813454 -0.140153
5.4071 5.39732 8.50228 -0.827229 0.712486 -0.308813
4.68199 7.04475 2.66806 1.68003 -0.268701 -0.0197456
2.4792 6.60897 8.35791 -0.580847 -0.586758 -0.702486
4.52213 3.47738 8.84129 -0.651067 -0.733601 0.0826168
0.850416 2.91121 4.012 -1.1083 0.559669 -1.06128
7.49796 5.2262 8.9115 0.396353 -0.0107838 0.30005
6.11949 6.82843 1.56009 -1.48544 -0.0482146 0.0827119
2.32499 5.72997 1.40945 0.781808 0.148621 -0.461463
5.1452 7.10772 8.40417 -0.690482 -0.782363 -1.01065
1.06454 8.37777 4.13348 0.815027 0.934191 0.0633358
5.48909 1.79512 3.83685 -0.842284 0.562584 -0.862759
3.45189 3.88729 7.19572 -0.483196 0.207005 -0.562384
0.306106 6.06843 1.22294 -0.614783 0.225662 0.412861
5.56261 6.45966 2.64555 -0.683023 -0.444229 -0.98775
8.83145 5.77758 3.54856 0.229735 -0.734306 -0.989803
3.15169 1.88522 3.2847 -0.581743 -1.42862 0.0939504
6.50058 9.28717 1.79123 -0.385204 -0.36863 1.2831
2.53295 8.06687 4.80286 0.866491 -0.595882 0.0816319
8.15353 6.07148 9.27563 0.103317 0.95884 0.418837
2.42913 5.16958 2.41142 0.166796 -0.11158 -0.0662952
5.42732 4.44748 0.401114 -1.06486 -0.466979 -0.607531
7.98095 5.53724 2.9849 -1.132 -0.109519 0.568679
1.97316 8.07699 5.64346 0.813086 0.282061 0.455688
1.30709 4.67504 0.620642 0.412538 -0.0131429 0.651011
5.59942 8.95333 4.57143 0.512994 -0.0248741 0.809928
8.54914 5.67616 6.88931 -0.0324591 0.247634 0.258163
1.57388 9.11643 8.11736 -0.262531 -0.57927 -0.0482123
2.09761 8.87533 0.42662 0.826463 0.0143896 0.698056
6.17766 7.21956 8.55589 0.20983 1.27726 -0.772581
5.37648 6.32888 3.71661 1.04333 0.866978 0.9285
3.71485 8.4395 7.83936 -1.0219 -1.22437 0.128413
4.24749 3.77314 1.00483 1.11826 0.270494 -0.170471
8.60078 9.22029 1.42437 0.877781 0.804425 0.160682
1.19817 1.18262 6.1428 -0.286165 0.0479697 -0.934425
4.37705 2.05693 6.41735 0.292647 0.134843 -0.562815
7.09558 6.67228 1.45688 0.449455 -1.81236 0.0402399
6.32175 8.05418 7.96791 0.323438 0.450131 0.918359
2.36735 1.11406 3.76042 0.771159 0.200962 1.1708
1.09714 9.13053 0.715991 1.08053 0.0589759 0.359188
6.99576 0.403349 6.76421 1.03558 0.340678 0.231594
5.27824 2.76455 5.49934 0.908673 1.2559 0.0162144
9.39406 7.23428 1.30707 -0.959671 -0.092313 0.390774
8.20804 8.16488 7.04124 -0.0172939 -0.240577 -1.66899
3.47388 3.82618 3.52818 1.42079 -1.58493 -0.421803
1.43737 8.08961 6.53376 -1.20767 -0.217769 -0.170354
1.09909 0.845603 0.028663 0.279664 0.913794 -0.215682
3.54078 3.31014 2.48334 -0.299982 -0.811532 0.0428792
0.218966 6.95865 7.95895 0.772675 -0.284647 -0.183596
4.10542 6.197 2.39184 -0.0899609 -0.87238 1.03791
4.9412 0.874313 5.3023 -0.603722 -0.568173 0.766994
0.921438 8.05854 0.0998726 0.362692 0.214607 -0.389715
5.76485 7.0589 6.52463 -0.0667484 -0.25626 2.08646
6.32108 8.86944 8.68524 -1.17461 0.350623 -0.409867
7.5104 8.44428 1.07146 0.042741 -0.302752 1.01677
5.77576 8.89114 2.77298 -0.0801053 -0.235167 0.510369
5.126 8.82909 7.03993 -0.691812 -0.427497 1.73495
0.18337 1.64607 1.29876 -0.236948 0.570123 -0.66123
0.995335 1.20093 4.71462 -0.328244 -0.903128 -0.486603
1.76793 6.06116 0.487055 0.343341 -0.551646 0.348412
8.70525 3.19017 5.5704 -0.217235 0.222593 0.550422
2.28724 5.06667 7.07422 0.926515 -0.174393 0.665704
3.54853 7.20343 3.68882 -0.340224 0.104704 0.808015
4.9804 1.9236 7.61267 0.0116859 1.264 -1.21335
4.47573 6.29845 0.628123 -1.35426 -0.775432 -0.479733
1.75128 6.13783 7.68422 0.0274591 0.433892 -1.12387
8.68185 0.617938 5.5953 -1.40011 0.608268 -0.783609
6.75234 5.67518 2.81153 -0.0350578 0.530078 1.53259
8.09313 7.06315 1.66633 -1.01082 -0.771311 -0.281828
5.28421 1.35621 8.58212 -1.40006 0.0139915 0.514907
5.56412 2.82707 7.56125 -0.0391542 0.433345 0.328093
3.23528 8.0467 8.80277 0.307383 0.0643814 0.142253
2.873 4.56191 7.708 0.433172 0.873154 1.22286
3.70108 3.36824 8.08756 1.38975 -0.595438 -0.290933
0.535127 7.36197 4.20234 0.133325 1.16244 -2.19645
1.47971 4.81944 4.89127 0.732997 0.43519 0.478283
1.14403 2.60182 0.328526 0.369465 -0.0271692 -0.484763
3.42157 2.06354 6.98756 0.768267 0.924379 -1.2402
2.2727 5.96615 6.60941 -0.0137206 0.0572545 0.310383
8.18259 7.55145 6.20238 0.956977 0.649458 -1.30777
3.81431 7.06864 6.7503 0.118702 -0.462631 -0.886542
8.86673 8.25704 2.68142 -0.198018 -1.11725 -0.970133
3.03385 9.37615 7.73785 -0.126737 -0.545191 -0.197008
8.27241 3.44371 8.15129 0.54188 0.642458 0.712994
1.26914 6.51531 1.44668 -0.715371 0.365937 0.45075
3.46652 8.48119 5.0457 0.466347 -0.178855 0.318175
1.15974 0.378079 5.38081 0.725795 0.235029 -1.17803
5.30842 1.62958 0.203004 -1.1223 0.269959 -0.0221574
0.281193 5.10456 0.868921 -0.811496 -0.920097 -0.757015
5.86654 8.10664 7.09993 0.0241262 1.95033 -1.14124
4.25665 8.35779 8.74497 0.550501 -0.00625429 0.745307
4.12206 2.67852 0.876279 -0.620233 0.677887 -0.353426
7.91995 0.993031 6.4692 -0.54578 -0.00690929 -0.753318
0.957897 8.93947 7.23771 -0.572556 -1.18423 -0.56284
6.97223 8.37072 5.32535 -0.520137 -0.255357 0.131138
7.11311 2.02913 8.71354 -0.571339 -0.221042 -0.800492
8.5164 3.80819 2.15637 -1.08997 -0.809103 0.718647
8.35147 3.73633 9.16617 -0.320957 0.749476 -0.631798
7.89267 1.62007 8.12556 -1.01345 -0.448042 0.319581
3.06266 7.50262 7.89851 0.280952 1.40475 0.629611
1.47794 1.15516 1.199 -0.210248 0.357324 -0.0366603
7.34617 6.50667 5.60415 1.83811 -0.422294 0.403419
8.96069 8.24813 1.58274 -0.247252 -1.83678 -0.581254
5.84102 3.36198 1.16822 -1.2282 -0.761378 -1.76369
3.70946 5.27987 5.15932 -0.097215 -0.0773204 -1.03602
8.77275 7.63566 8.74044 -0.913005 -0.494629 -0.47861
9.17303 4.77131 3.70321 0.0100283 0.551366 -0.965008
6.96967 8.7984 0.169201 1.03163 -0.281457 -0.222744
7.43859 6.48674 2.68291 0.363697 0.0507374 0.123294
2.15106 2.17542 3.19978 0.0172896 -0.100881 0.0614007
3.9321 0.137614 0.221825 -0.44127 -0.777113 -0.655384
0.564415 9.04007 4.80791 0.29301 -0.178439 0.584612
2.05281 1.06563 4.76265 -0.884654 0.109154 -0.323586
5.26877 8.08686 6.26154 -0.043163 0.718337 -0.282527
5.14453 6.1754 9.12363 0.793217 -0.501084 -1.21599
4.37746 8.03533 7.00559 0.0208372 0.54887 0.122523
9.03586 4.37832 1.09551 0.131886 0.65179 -0.994892
5.78788 2.22633 2.87911 0.910984 -0.564281 -0.145822
4.33884 9.12394 1.9643 -0.445191 -0.337286 0.881987
4.66555 3.45132 7.83682 -0.270411 -2.07737 0.894083
0.620779 3.48193 6.27906 -0.0248576 1.26269 0.155477
7.11743 5.88411 4.76726 0.391385 0.452065 0.921521
5.58803 3.19024 2.40784 -0.0448197 -0.643705 0.171609
9.21799 6.15299 5.61278 1.08376 -0.131537 0.76122
2.8998 2.98079 6.64966 0.310064 0.488297 0.644583
9.04755 5.5453 2.53599 -0.947821 1.61386 -0.33947
6.20276 3.71263 7.72811 -1.56168 0.460232 1.57151
7.52371 5.31218 7.07184 1.09214 0.287256 0.374774
4.49874 8.78908 6.01623 -0.168644 0.0724339 -0.549206
2.84254 9.322 5.35119 0.112466 0.585608 -0.252145
8.12401 0.848305 9.33352 1.19293 0.387737 0.317592
5.80807 8.37564 3.64748 1.22108 0.525236 -0.866544
1.81165 4.70544 3.80461 1.26922 0.195623 0.492872
2.96353 5.65082 5.84439 -0.684635 -0.0792821 -0.0339985
1.39934 7.22248 5.69458 -0.0160488 0.598589 -0.0914488
4.13521 0.501515 3.72364 -0.29561 -0.0586583 -0.241495
4.74661 7.15107 6.4571 0.581731 1.07892 -1.18472
1.19858 3.95173 5.51359 -1.03243 -1.55708 0.236328
1.94799 6.18358 5.63533 -0.676556 0.433654 -0.43629
5.77397 3.5142 6.11764 -0.876991 -0.412272 0.655791
9.12692 8.11074 7.84931 0.528874 0.765598 -0.537577
6.51193 2.26024 3.67083 -0.63586 -0.475632 -0.557653
6.25861 1.91589 9.21114 -0.612767 1.04429 0.505691
7.35556 4.41993 5.59369 -0.0175279 -0.0366665 -0.20212
6.40716 1.01488 1.58625 -0.0443413 0.093545 -0.769096
9.35323 5.28109 7.33309 0.341805 -0.123812 -0.304523
4.17519 1.75581 2.69887 -0.46631 0.838167 0.34178
4.19804 8.05675 2.26134 0.927926 -0.377234 -0.14177
3.38186 0.849748 5.92632 0.945215 0.237767 0.225399
8.91863 4.2586 8.29364 0.692204 0.979802 -0.322228
1.41574 7.07829 6.96521 0.123477 0.173253 1.57256
3.71061 2.58978 8.81093 -0.939856 0.0391018 -0.169203
6.6845 2.8468 2.51836 -0.333249 -0.955488 0.108888
3.11842 3.00722 1.36748 -0.832405 -0.260211 1.55761
5.47916 6.55555 0.765316 -0.0844297 -0.0200123 0.105053
7.69816 2.83845 9.02571 -1.40015 -0.719011 -1.18808
2.15306 0.798054 5.748 -0.288463 0.169901 -0.52617
4.92108 3.6247 3.0487 0.740872 1.13 0.34879
8.07039 5.96507 2.07213 -0.35234 0.797609 -0.101851
8.43147 7.70881 0.850329 -1.31989 -0.629723 -0.0495982
2.08799 2.55234 5.08634 0.940131 0.281896 0.374754
5.07072 6.24142 6.85511 -0.253859 -0.232043 0.499939
4.08785 1.32069 1.7123 -0.238187 -0.424099 0.581629
6.97992 6.4606 8.53135 -0.215972 -0.442745 0.762425
2.49713 8.525 2.91393 0.358371 -0.237641 -0.342628
2.18096 7.79379 0.178207 -0.362447 0.602141 0.0507325
1.04148 5.90445 6.79838 0.168025 -0.073657 0.251023
5.68497 7.18437 7.53921 0.274434 -0.82898 -1.10036
7.70167 7.2407 7.1212 -0.205481 0.618014 -0.172054
1.00023 3.63705 0.55244 0.630643 0.562709 -0.218094
7.94937 5.60546 4.29969 0.0224502 0.488161 -0.0372713
2.84008 5.75143 7.76889 0.773819 0.588192 -0.317436
7.49605 2.68125 6.7421 0.391887 1.53117 -0.194506
5.14136 8.2726 0.365258 -0.380132 0.0531605 -0.758184
3.17642 6.20744 4.94713 0.319514 0.0410711 0.531864
4.05107 0.107431 5.43827 0.335117 -0.367955 -0.83847
7.22393 3.78276 3.97025 0.50072 -1.70728 0.278633
4.73921 3.63433 6.06009 -0.726455 0.218544 -1.40917
6.17347 8.0527 0.10129 -0.106857 0.83004 0.744815
6.82008 3.95397 0.955129 0.885733 0.748012 0.532924
7.69465 2.53243 2.20107 -0.151205 -0.995182 -0.171422
7.92783 5.8311 8.0577 0.744803 0.639439 -0.88485
8.50439 1.60942 1.61234 -0.184225 -0.440155 -0.104983
9.10004 6.05241 8.0779 -1.08563 -0.656013 -0.472215
0.695049 6.33757 8.82946 -0.354556 0.266832 -0.95575
3.2364 9.16254 3.56347 -0.102814 1.37582 -0.00392647
1.55774 8.66888 3.31874 0.844061 0.820892 0.208574
5.39282 4.56421 3.83224 -0.797931 -0.222959 -0.41545
0.213033 6.35365 7.15026 -0.0957505 0.948251 1.17163
6.49012 1.04726 4.28087 0.9484 1.00473 0.209696
9.13412 0.746153 1.54771 0.0150288 -0.343078 -0.335499
8.05033 5.13178 6.1167 -0.983401 0.0148969 -0.823511
3.51576 8.61593 1.50873 -0.121306 0.607912 -0.979476
5.52656 0.758819 4.0208 -0.0922338 1.17711 -0.00512817
4.52145 5.13805 5.8006 -0.131898 -0.724952 -0.206935
3.9507 8.92607 6.90472 -0.455314 -0.325655 -0.26479
7.63467 3.28291 0.740787 -0.760031 -0.925225 -0.280263
4.5796 2.71657 2.52699 0.742487 0.615998 -0.207781
6.37119 2.61312 6.40599 0.52861 -1.05793 0.83751
8.11829 4.5921 3.93146 0.29427 0.0708248 0.127542
7.83287 3.90233 4.76342 0.167618 -0.307765 0.178773
8.49437 4.68444 2.89915 1.08209 -0.211352 1.02131
2.18401 0.117088 3.39913 -2.34242 -2.10157 -0.297042
5.57164 3.42207 8.54275 -1.1313 0.549888 -0.843352
1.66844 6.0651 8.73804 0.155756 -1.10539 -0.21154
0.132854 1.0174 6.06976 0.712589 -0.708102 -0.294193
2.32481 2.00228 1.08675 -0.585465 0.40699 -0.528319
5.26221 2.57986 6.53652 0.648226 -0.264341 -0.599119
0.462919 5.70279 3.23492 -1.11801 0.295494 0.282118
5.44552 8.22351 8.76619 -0.165451 -0.770817 -1.01887
3.32184 7.03561 8.83175 0.696042 -0.888151 0.633637
9.21331 6.53 3.0189 -0.0484619 -0.248181 -0.42669
8.10554 4.89342 4.96089 0.852913 -0.320866 -0.391255
2.10982 2.541 7.21539 0.251011 -0.701784 -0.983707
0.915807 0.321113 1.57574 -0.116083 -0.906196 1.0763
6.49952 2.89305 8.80116 0.0584728 -0.294188 -0.450272
6.67317 8.05665 3.13012 -0.225287 -1.1808 -0.070297
4.18273 9.06676 3.02597 1.70832 0.195576 -1.05913
8.96792 8.98793 5.04702 0.538091 0.410887 -0.720302
3.77296 9.28168 8.54749 -0.0269248 0.917445 -1.3859
3.59779 5.68824 1.09707 -0.583114 0.302575 -0.103038
0.825898 0.206514 6.42359 0.435101 -0.487056 -1.2197
4.02976 5.59359 4.23361 0.357541 -1.32878 0.0939272
1.2188 2.18148 1.44055 0.845318 -1.43366 0.913401
6.12308 3.20779 3.22294 -0.165797 0.960606 0.360636
1.93962 7.69721 3.46367 -0.578264 -0.571142 0.979467
2.80265 0.102052 6.33782 -0.313063 0.0502674 0.0595565
2.15167 3.2466 5.93919 -1.71839 0.0326878 0.407601
4.06719 0.678144 2.76762 -2.01657 0.295286 -0.38228
1.37079 7.05303 9.29551 0.990255 -1.07929 1.30028
4.20192 2.7667 5.6408 -1.10105 -0.568266 -0.425064
5.90934 4.67472 7.84925 0.751296 0.391872 -1.42077
6.45555 5.52107 8.8756 -0.514525 -0.151388 1.22268
2.94478 6.38269 3.58052 -0.482744 -0.163931 -0.576226
8.0509 8.14998 2.02101 0.0431506 1.89122 0.581431
6.90209 3.81472 2.91351 0.042617 0.381134 -0.508284
0.330503 2.64145 7.01659 0.313209 -0.126673 0.413095
6.56181 8.70415 4.44356 -0.337029 1.10544 -0.48643
4.19281 6.11862 6.23695 -0.372798 -0.807945 -0.359901
7.40843 2.81697 4.86123 0.429648 0.282961 -0.202107
3.19879 0.765641 8.95096 0.394001 -0.40396 0.434197
0.0931254 7.0779 5.22111 -1.25045 0.210713 -0.654159
6.7637 7.71427 1.39886 0.816306 -0.969606 0.0858371
5.58551 1.32768 2.35571 0.908768 -0.372737 -0.212488
3.373 4.9494 6.88837 -0.00698838 -1.13019 1.90634
2.49881 0.233565 4.34344 -0.274127 0.293808 -0.264338
4.58358 0.724887 0.61977 0.280526 -0.353239 0.203385
0.371308 2.45445 1.99046 0.471397 -0.221416 0.0797114
7.2009 3.55732 1.84807 0.21152 -0.136521 -0.215497
5.0226 4.28569 8.37292 -0.608505 -0.151373 1.09759
4.49981 5.42035 6.88387 -0.415989 0.159118 -1.47313
2.5852 0.431619 2.27669 -1.38449 0.729875 -0.749921
1.64265 1.67758 0.391551 -0.0155959 -0.425431 -0.982088
8.9777 6.6239 8.94964 -0.645719 0.471299 -1.04539
1.02986 0.557101 7.37311 1.11909 1.05871 -0.893899
7.98152 0.334788 3.27984 -0.848325 0.364316 1.12916
3.83129 3.21134 4.42116 0.220249 0.858751 0.290181
0.0210113 8.42517 8.85501 0.399763 0.183473 -0.154031
3.48255 8.20158 3.12509 0.742908 -0.61621 0.42717
7.25169 4.71316 1.4909 0.263004 -0.695991 -0.0649143
6.64536 4.78776 2.29471 0.43821 -0.636576 -0.148304
9.34662 8.82616 7.06972 -0.974418 0.257806 0.415536
3.6396 6.61797 7.67281 -0.162551 0.269183 0.743207
4.26751 3.9794 2.20105 0.110207 -0.627496 0.224955
1.10017 3.28564 2.02643 -0.402216 -0.231704 0.276419
3.39579 1.93237 0.979114 -1.77938 0.691324 -0.433649
2.84117 3.16796 8.7046 -0.12301 0.389279 -1.36126
1.23231 2.14084 8.74258 0.60456 0.741832 0.689426
5.67266 5.29506 3.03338 -0.0888347 -0.0502232 0.703044
3.34356 8.08393 6.90457 0.485325 0.375536 -1.34842
4.85124 3.16134 1.61122 -1.33822 0.957191 -0.940446
8.42664 6.9057 5.4152 -0.603719 -0.213418 -0.267097
5.91282 6.32851 8.2455 0.413835 -0.110343 0.501916
7.45461 1.27986 4.46951 0.483883 0.546165 -0.377456
7.16164 7.38804 8.19877 0.649108 -0.275848 -0.0311981
0.563331 6.38489 2.25512 -0.70766 0.341393 0.889924
0.127419 9.02621 1.87227 -1.12119 -0.23111 -0.496943
4.58797 7.03139 7.48472 0.242282 -0.3727 0.783598
2.03851 4.25376 2.91567 0.289552 0.368941 -1.30673
5.31006 0.302855 6.11719 0.480019 0.515131 0.422304
8.69592 9.16606 4.0409 0.228112 -0.446156 0.231773
0.423063 4.1029 8.87746 -0.462582 -0.375065 -0.0733363
2.71676 5.36164 0.575645 0.133305 1.08758 0.999322
4.82946 2.59028 8.31457 -0.790237 0.306413 0.144021
4.56394 2.38795 9.368 0.637464 -1.26805 -0.0546013
5.69478 7.34567 3.31514 -0.0136732 -0.668838 0.00416353
7.68181 4.39134 0.366837 -0.186723 0.729104 -1.00991
3.69335 5.98133 8.55411 -0.300892 0.296284 0.78241
0.78553 2.22453 4.8306 -0.0459119 0.457548 -0.272249
1.45243 9.27842 9.12239 0.565106 0.645666 -0.684128
7.54495 4.37222 7.5162 -0.57005 -0.199124 0.255295
0.172542 5.45719 8.78668 -0.489323 1.36976 0.399857
7.07791 8.48648 1.99324 0.0694967 -0.823715 0.385986
6.42862 7.14692 0.550846 -2.32592 -0.912195 -0.562923
3.03379 1.68886 8.54737 0.890226 -0.286784 0.251707
5.94701 4.51226 4.75664 -1.29946 0.388675 -0.818257
0.9477 2.1055 3.44151 0.577872 0.562539 -1.06437
5.43319 3.46935 3.98431 0.518324 1.48205 -0.272823
7.15168 7.39732 9.18051 0.209168 1.1237 0.137661
2.64395 1.01474 1.25301 1.78165 0.762395 -0.502746
2.16653 5.11733 8.2224 0.17389 0.0305659 -1.1691
7.05078 5.60674 6.09395 -0.704164 0.328198 0.300849
0.848427 4.2823 2.54169 -0.536197 0.284945 -0.127016
2.59517 7.97332 1.33261 -0.302558 0.284051 0.561118
6.73519 2.60009 7.55245 0.468799 0.764542 0.988469
5.82755 2.44915 1.71 0.957753 0.406972 0.138983
9.31962 8.15234 4.42701 0.175311 0.181922 -0.824576
1.5089 4.31654 6.4896 0.795361 1.12729 0.754428
5.46078 0.607957 9.38771 -0.546068 -0.49007 -0.376751
6.19269 6.25654 4.24438 0.636723 1.04932 0.734028
6.32898 6.19927 5.39014 1.46743 -0.4023 -0.537934
4.2759 1.6815 8.52346 1.56582 0.920422 0.414582
1.12097 5.11766 8.58969 -0.354358 0.76514 -0.837977
6.05027 8.28784 1.98471 -0.248173 0.726819 -0.10265
7.80923 4.27017 8.51802 0.301528 -0.667452 -0.664664
8.47799 7.29003 2.87622 -0.113519 0.879711 0.196924
2.04207 1.21091 8.93101 1.13552 -0.117969 0.225021
7.20109 6.0013 3.72804 -0.852611 -0.753558 -0.046186
6.67729 4.63373 0.161917 -0.923654 -0.371293 -1.45498
7.14887 0.555037 2.28768 -1.06192 -0.0747906 0.511952
4.95987 9.22899 0.78277 -0.237499 0.447706 1.14474
8.72042 0.848329 2.77072 0.0853112 0.120254 -0.300847
0.318199 0.529962 4.09616 -0.658008 0.507487 1.37151
7.4916 0.0374101 1.46171 -0.0292144 0.368595 1.29695
7.72264 3.44623 5.63978 0.145619 0.0970827 0.0699286
3.85288 4.87264 3.4115 0.688003 0.390713 0.262758
4.6642 9.01439 7.98504 -0.02232 0.269086 -0.527203
7.94138 2.47512 5.84859 0.888981 0.483718 0.346424
3.81147 7.70218 1.28034 -0.0737905 0.289597 -1.22927
0.495335 4.50832 6.77483 0.109702 -0.33355 -0.290688
7.21245 8.22578 7.48145 0.2237 0.915844 -0.977106
2.96741 2.83666 3.40657 -0.479066 0.414135 0.746374
6.04946 3.65362 0.194103 -0.511301 0.61059 0.131661
8.77332 5.57443 1.36686 1.08147 -0.0866564 0.203803
2.10816 3.23471 2.7874 0.384162 0.30065 0.311907
7.71729 8.23888 3.0024 -0.581104 0.364623 -0.64974
5.60735 1.52349 4.77676 0.420529 -0.213535 0.51379
8.59991 2.08339 3.85808 0.23792 -0.91146 0.494939
1.17546 5.49486 1.20721 -1.59975 -0.0799378 1.15024
6.41516 7.60652 4.01463 1.32479 -0.485657 -0.971027
2.14271 9.14498 7.24201 0.237871 -0.71411 1.39405
4.86642 1.95983 2.00725 0.0637452 0.548253 -0.895206
5.46167 1.43791 1.29213 -0.607674 0.153781 0.0158248
3.40232 3.92917 1.64892 -0.228484 -0.0892824 -0.315647
1.87803 2.88502 4.00795 -0.28963 -0.338458 0.96864
0.0869578 3.62694 7.36594 -1.12092 0.814953 -0.0419668
5.80078 0.408813 5.18346 -1.01969 0.122105 0.980189
7.11844 0.257537 4.09143 -0.131744 0.493077 0.476463
3.94429 7.62508 9.36945 -0.144401 0.446533 -0.629402
8.88385 3.72155 4.69284 -0.908158 -0.487301 1.12712
2.10474 2.95654 0.697063 0.869963 0.279987 0.667565
7.1054 1.64713 1.01928 1.93722 0.4064 -0.264864
0.887365 5.99975 5.7121 0.967625 -0.389916 -0.27462
5.46148 9.08291 1.75478 -0.279226 0.980375 -0.125392
8.11103 3.17856 4.01738 -0.483913 -0.583122 1.73157
1.52345 1.69671 5.388 0.805076 0.435323 -1.02
5.98987 8.04625 5.0049 0.668557 -1.45572 0.277628
4.10551 3.00732 3.44014 -0.489345 -0.0581068 -0.0720236
0.11924 3.51014 2.06242 0.407873 0.873485 0.552263
8.07002 0.0568972 4.88518 -0.344649 -0.405242 -0.693096
2.66406 2.02561 4.26894 -0.754544 0.86746 -1.09185
8.91913 1.25279 0.592723 -1.13223 0.314205 -1.38584
6.42212 5.22395 7.08523 -0.369689 -0.452913 1.57503
3.46337 8.72783 6.01644 -0.0452693 0.530048 1.55084
3.14861 7.34123 0.537338 -0.309507 0.305369 -0.210522
2.48595 7.1881 4.07884 -0.745093 -1.05559 1.10642
8.59625 1.00499 7.34942 -0.416611 0.414418 1.0189
5.72705 1.12836 7.72935 0.286931 -0.478416 0.314402
3.52325 0.562986 7.06405 0.253142 -0.913829 -0.583603
6.37152 6.03506 0.921664 1.59841 -0.424234 1.67945
1.40695 2.32736 2.5329 0.452533 -1.54375 0.399209
8.9226 2.28494 0.920959 -0.555074 -0.422185 -0.501031
8.52385 5.18716 8.71699 -0.254762 0.262208 -0.604933
7.45327 7.20992 0.751922 -0.379853 -0.598595 0.474205
4.89233 8.25928 3.14396 -0.940854 -0.289265 -0.43412
1.55549 5.8145 2.19724 0.746495 -0.14331 -0.44427
7.23013 1.81901 2.9238 0.796932 -0.342425 1.13299
5.99111 4.2313 6.90136 0.471505 -0.968309 -1.13612
3.25574 5.06224 8.51614 -1.39182 -0.382371 -0.829081
7.75823 6.23757 6.55436 -0.398401 -0.0130788 -0.769905
4.38708 0.674404 8.85503 -0.428818 1.50678 -0.68923
6.81287 4.49153 8.30142 -0.825078 -0.46223 0.305363
2.83086 6.48558 1.03214 -0.460075 -0.751961 0.0673527
6.50286 8.88601 6.97138 -1.30409 -0.561409 -1.07298
0.429649 0.665716 0.78505 -0.0457717 -0.358241 1.01521
1.48319 4.27676 9.06057 -0.401317 0.11916 -0.209346
5.8208 8.89829 7.81825 -0.316121 0.0860058 0.132462
6.73444 6.61063 6.48991 0.651265 -0.534636 1.32659
4.93954 6.4873 1.75599 -0.915761 -0.389442 -0.187639
4.68051 7.15181 3.68476 1.33026 0.873232 -0.266154
6.66793 5.07552 5.26081 -0.0324374 0.51683 -0.615419
7.30147 4.83356 3.38626 0.822443 0.300362 0.360774
6.26892 7.33813 2.43504 -0.864755 -0.455928 -1.18584
0.737206 6.98076 3.2246 -0.309697 0.683708 1.25343
0.956545 7.2355 0.830501 -0.337246 -0.478941 -0.510793
7.98465 1.82767 0.342331 -0.378613 -0.64896 -0.419925
0.769895 4.64467 3.71417 0.244768 -1.04987 -0.796266
3.0653 8.08245 2.21187 0.659903 -0.692263 -0.123431
1.8754 0.0920866 1.39857 -0.742228 -0.927877 0.47564
8.89277 4.65915 6.55807 -0.588395 -0.421641 0.293145
8.17073 7.77545 7.96979 -0.897019 -0.888764 -0.58649
7.43628 7.30629 3.47385 0.536736 0.0955553 -0.475724
6.1624 1.21329 0.572798 -1.87918 -0.0477234 0.399911
8.53218 8.15273 3.77417 -0.135124 -1.18551 -0.301706
0.348561 2.7911 8.02592 0.281084 -0.779877 0.575178
0.340356 2.16549 5.95543 -0.476401 -0.698687 0.768631
2.19439 8.53618 8.8384 -0.818351 1.1295 0.546622
5.26994 6.61241 5.72886 -0.292513 0.416938 -0.522887
8.91487 1.98316 7.73098 -0.0911506 0.0756222 -0.86632
6.68289 0.279867 9.26199 -0.210053 0.234223 -0.95342
2.94543 1.2875 7.54788 -0.204853 -0.234999 -0.655292
9.19074 1.70703 6.75469 0.515378 0.308441 -0.554433
9.13895 0.100665 8.37449 0.254496 0.815298 1.21915
0.93047 0.294259 3.22046 0.0433638 -0.994731 0.0059159
0.24274 6.65489 0.323368 1.29353 0.793494 -0.0504867
5.88624 5.977 6.28832 0.683935 -0.928562 0.0845127
3.91606 6.73263 1.45665 0.470884 0.142549 0.418436
5.25042 7.79206 4.29928 0.523569 0.0401037 1.70808
5.33637 5.40897 1.19299 0.163287 0.515396 0.128633
7.96851 4.06694 1.29089 0.169043 -0.459174 -0.108839
8.43454 5.00286 7.66626 0.312535 0.222574 1.07869
1.67845 1.94201 4.29261 -1.48252 -0.888411 1.06661
0.601927 5.58341 4.84328 0.647802 0.0547434 0.577184
6.44968 3.18961 4.22579 1.25021 1.0947 -0.530514
0.633236 8.75839 2.82648 -0.0437887 1.29701 -1.57256
9.05149 7.13737 3.79211 -0.964844 -0.70528 0.175336
6.54725 6.74054 3.28219 1.12815 1.00225 -0.22701
2.00596 7.10598 1.06067 0.921748 -0.358868 -0.290625
8.7176 6.64658 0.713848 0.582662 -0.487067 0.0253101
5.74615 3.56832 5.00158 -1.58006 -1.14853 0.482727
2.15812 1.65966 2.14528 0.265884 -0.497784 -1.46238
2.82869 2.35625 2.44411 -0.0422249 -0.678032 0.428039
7.22192 6.42438 7.48454 0.525565 0.00460309 -0.379743
6.29228 0.996142 8.66273 -0.150572 0.315232 -0.200517
4.3473 2.01744 3.69628 -0.224776 -0.313575 0.130312
4.46102 4.27902 0.117517 0.740528 -0.576891 -0.468438
7.07091 4.56863 6.59846 0.142958 0.173676 -0.559671
9.214 3.94529 3.02026 -0.182341 -1.09161 -0.286825
2.32412 7.64458 7.14679 -0.385918 -0.83929 0.540302
3.28797 8.1356 4.10086 0.995278 -0.699367 0.214101
7.07413 3.75885 9.20429 0.385133 0.863011 -1.36784
2.22676 4.3552 5.56341 0.141665 -0.359096 -1.12703
6.25559 9.38693 5.99734 -0.727686 -0.523361 -1.0971
4.87001 5.45308 3.55825 -0.226693 -1.29688 -0.904854
3.84339 3.28126 0.159073 0.39543 0.0272018 1.25324
5.61467 4.76711 2.05095 0.0882389 0.268493 0.521644
4.5892 0.355039 6.92504 -0.15251 1.12757 0.0501482
8.74915 8.51181 0.294629 1.02252 -0.0350373 -1.01869
0.442226 7.45114 8.8124 -1.37986 -0.233577 -0.0498938
1.27066 5.16372 2.9578 -0.922357 0.651702 0.219641
6.59294 7.34901 5.67897 -0.119671 -1.32391 -0.0673568
2.37142 6.28896 2.63146 -0.334811 0.12716 -0.279906
7.89853 2.37717 1.15884 -0.176162 1.00735 -0.417704
1.25485 3.32072 7.12542 -0.0087645 0.27938 -0.0146652
3.09609 3.83107 5.17316 -0.295413 0.223544 0.25278
2.03093 0.67697 7.76219 -0.245339 0.536619 0.252137
8.46399 4.19366 5.69753 0.179622 -0.0327718 0.00792149
4.29651 4.95332 8.73023 1.25436 0.26623 0.357307
2.81111 7.32589 2.98322 0.319826 -0.624024 0.214991
9.35941 3.59718 0.293189 -1.56196 0.760283 0.759886
8.90449 2.58865 6.33161 -1.06552 0.507507 -0.74859
4.78308 0.790189 7.92146 -0.782951 1.02509 -1.17309
8.42475 1.0765 4.67611 -0.684716 -0.0684051 0.422753
5.37718 4.99594 6.47351 0.129782 0.577197 0.7597
6.81278 3.56748 6.08324 -0.86895 -0.197774 -0.893504
5.45259 8.76536 5.56103 -0.0353914 0.331106 1.30664
8.09994 8.33639 4.71365 0.354902 1.09419 0.910611
3.15159 5.99116 1.9571 0.498189 0.968804 0.400579
4.28048 7.58925 4.58695 -0.671602 0.0323045 0.792467
7.30477 7.93 4.25689 1.29423 -0.225196 0.894736
8.27488 0.540068 8.27333 -0.162572 0.195953 -0.169445
1.51014 6.8565 3.95553 -0.896343 -0.355089 0.976073
0.126376 1.04768 7.96115 -0.465724 -1.20956 -0.336679
2.3431 6.96038 5.13433 0.745511 -1.25253 -0.557898
1.93931 9.11964 5.84844 0.235223 0.677517 0.443315
0.148379 0.868817 9.0751 -0.683828 0.205613 -0.184505
6.2187 9.34531 3.70158 0.925382 -0.991791 -0.513145
0.718718 5.82931 7.89598 -0.118467 0.042332 0.364058
2.91703 9.17439 9.34104 0.77782 1.45193 -1.11872
8.76682 6.44867 4.51973 -0.289056 -0.515883 -1.20315
7.19915 6.39591 0.190913 1.4014 -1.10866 0.318589
1.67011 5.33495 5.98877 -0.180584 0.408958 1.16672
8.14069 5.88788 5.46726 0.0280455 0.46074 -0.144952
0.656822 8.59643 8.09806 1.3038 0.447756 0.296483
2.57794 3.39771 7.66234 0.13208 0.58259 1.15815
8.85384 8.43758 6.18736 -0.0582004 0.432062 0.106305
7.04646 5.72926 1.79163 0.777911 0.715353 -0.433618
2.36019 4.43616 0.964039 -0.123085 -0.845238 -0.750063
1.65967 7.64623 4.63096 0.488244 -0.364989 -1.14838
0.735085 4.26865 1.46265 -0.287926 0.570568 -0.451162
7.03269 9.10069 2.8786 -0.754787 -1.15834 0.899911
1.76791 8.86371 4.87224 -1.47832 -0.677145 0.332623
2.40087 6.7516 9.37449 -1.34721 -0.165075 0.21348
9.15829 3.13907 3.65717 -1.12558 -0.539382 -0.336341
2.63703 6.6529 7.32555 0.384548 0.19891 0.419505
3.58815 0.464669 1.74412 -0.554062 0.080263 0.231809
4.64464 1.27443 4.35482 -0.0929798 1.57555 1.41361
9.37212 9.07675 0.843238 1.30745 -0.930105 0.704874
4.49377 3.956 3.99353 0.502432 -1.12838 -0.586381
7.03761 2.01686 5.63247 -0.790233 -0.377049 0.108312
8.46793 2.9877 7.15396 0.475439 1.06548 0.115511
5.02419 0.320337 2.53973 -0.403189 -1.37037 1.00235
8.94436 5.42579 4.54829 0.199831 1.15549 1.28856
2.87061 3.64938 0.416753 0.567032 0.700182 0.158974
9.01311 2.64786 4.6289 0.195695 0.281514 0.314848
6.25984 4.94397 1.16757 0.179502 -0.201659 1.1455
2.05255 3.54323 4.91056 0.202767 -0.160069 -0.0116493
1.58157 8.17566 0.997283 0.861378 -0.645211 0.596029
6.66286 1.4617 7.77426 -0.127507 2.18452 1.8559
6.64156 2.06381 4.71419 -0.323398 -0.297881 -0.0442706
7.70918 1.12585 5.47282 0.294546 -0.608398 0.0452939
2.44161 4.43186 4.55091 -0.891597 -0.192568 -0.845051
4.95253 4.56269 7.36144 1.28273 0.273541 -0.707237
5.34098 7.59617 2.10298 0.239893 0.911944 0.340503
8.79724 0.745225 3.76102 -0.336424 0.161292 0.123558
2.24027 6.11214 4.39604 -0.896811 -0.114151 0.40197
7.53477 1.02205 7.39649 0.219216 0.277157 1.23695
4.9981 3.37256 0.389445 -0.420724 1.68901 -0.66495
0.0893437 2.56504 0.0639915 0.42327 0.174586 -0.147176
0.27682 4.60723 4.72305 -0.885554 -0.235419 -0.295219
2.31492 0.235502 8.67477 -0.0609178 0.00563195 1.68032
4.78645 4.73317 2.80355 0.211121 0.235963 0.146146
4.78463 8.25724 1.37744 0.403875 1.12877 -1.3072
8.09285 6.84956 8.40646 -0.509076 0.0664067 -0.279451
3.43845 4.47487 0.729147 -1.52013 -0.187835 -0.835781
6.19476 6.19814 7.27009 -0.017917 -0.119117 0.382827
6.92164 5.53489 7.99348 -0.312554 0.226914 0.208501
7.15075 2.39603 0.336754 -0.591359 -0.137509 0.0146789
7.55961 2.20295 4.02691 -1.11048 0.415533 0.345083
4.73854 0.137116 4.58046 0.106843 -0.150759 0.41792
6.6094 1.92598 2.05782 0.150242 -0.222601 -1.50956
8.9906 7.46123 7.0855 -0.217632 -0.654125 -1.08211
7.31465 2.88164 3.28329 0.368034 0.421464 0.495705
9.15219 1.5869 5.25993 0.150184 -0.0874487 -2.4014
4.79964 0.637695 1.60487 0.392544 -0.211154 -0.45219
4.31008 6.66734 9.07178 0.10385 -0.549001 -1.13538
9.25775 1.49568 2.28583 -0.950339 0.38533 -0.796198
3.67908 4.55168 4.39051 0.38423 -0.697815 -0.855931
1.2725 3.93037 4.39974 -0.581648 0.839269 -1.60933
5.52602 2.63136 9.19575 0.31659 1.34609 -0.51027
3.12797 8.32443 0.491603 -0.251375 -0.24644 1.83041
1.74798 1.46743 7.10589 0.821285 0.886681 0.968216
1.86121 2.91711 8.17518 -0.191759 -0.71611 0.858317
8.50196 9.10609 7.62427 -0.807297 -0.471143 -0.073731
4.71491 7.28228 0.811048 0.221963 -0.567268 0.981791
5.21156 1.16741 6.75883 0.737824 0.504042 0.116242
2.96354 2.81139 5.51277 0.445965 -0.6285 0.0215209
6.83288 2.75167 1.38865 -0.0360734 -1.21099 1.8096
5.73444 7.73382 1.03235 0.148112 0.440167 0.503328
1.25863 1.14973 3.70169 -0.019545 0.223643 -0.245572
5.95835 9.03325 0.267383 1.7176 -0.728621 0.159845
7.20296 3.40771 8.17398 0.666866 0.398759 -0.483265
3.8524 2.33196 1.84828 -0.74183 -0.0649485 -0.420385
6.73347 7.34468 7.26356 0.280603 -0.400955 0.200454
3.58847 3.98332 8.94128 0.966896 -0.574624 -0.129099
1.10601 3.71539 8.14275 -2.35028 0.559245 0.418273
6.18378 0.484434 2.65497 -0.0279587 1.08145 0.785033
7.14755 4.67312 4.47272 0.0813894 0.0516251 1.32561
2.59277 7.10647 1.91287 0.517061 -0.0531804 -1.39175
4.55071 8.5705 5.04295 -0.42442 0.120138 0.350834
7.4562 9.35619 7.83985 -0.724296 0.210346 0.0483565
9.01685 3.6326 6.41217 0.234073 -0.38076 0.367335
9.18236 4.61683 2.14415 1.29235 -0.697839 -0.488543
0.706701 7.95005 5.11392 0.147688 -0.747329 0.943935
7.81135 8.10556 0.140724 0.89014 0.525245 0.330715
0.545154 1.69842 0.229524 -0.456744 -0.689415 -0.533737
1.46143 6.15563 3.20144 0.00545484 0.199442 -0.56565
5.14591 4.1564 1.353 1.43939 1.35459 -1.10767
2.27388 5.37978 5.13786 1.49138 0.0328745 -0.230548
8.49607 1.59446 5.9407 -0.0655526 0.481347 0.241582
3.69961 7.19288 2.43515 -0.62656 0.184122 -0.398759
5.00805 8.01297 7.83266 0.161017 -1.14285 0.785068
4.80298 4.87898 4.71717 0.63876 -0.661007 -1.10991
8.7384 0.0480337 9.32505 -0.774885 0.227627 1.01724
6.33886 4.10293 3.77914 -0.189075 0.477532 -0.149247
5.93391 4.54334 8.88179 -0.365505 0.314738 -1.29022
7.8112 2.56061 7.92639 0.181499 0.935008 0.595139
4.88279 1.20403 3.27765 0.598343 1.24713 0.454356
7.14393 1.21079 9.3808 0.679312 -0.424108 0.544643
4.62632 2.41875 4.67403 -0.47555 0.986648 0.259553
4.71562 3.47657 4.93156 0.469779 -0.933636 0.314663
5.40474 5.46198 7.41097 -0.218866 0.314825 1.74624
8.34051 5.14478 0.484385 0.139064 0.87743 0.646795
8.00757 1.34041 3.50931 0.593127 -0.47873 0.762334
1.19648 2.78692 5.64659 1.14971 0.615703 -0.288052
6.80422 0.358339 0.871008 -0.374621 -0.46339 0.330504
6.11829 4.41575 5.93444 -0.382867 0.077374 -1.56139
7.08975 6.86751 4.56486 -1.36829 -0.140296 -0.551224
3.87687 5.53068 7.68765 1.29619 -0.104775 -0.0114644
5.77977 5.43769 0.259179 -0.331369 -0.486557 -0.146197
1.88536 5.14132 9.36223 0.539782 0.865626 0.343603
3.01722 5.37426 4.34385 0.160032 0.228265 -0.29928
3.29821 7.34155 4.88908 -0.377674 -0.108756 -0.290266
0.74426 0.346867 8.43392 0.865426 0.122796 1.04872
9.04881 5.08883 5.51405 0.0563032 0.154483 0.235363
0.230718 0.523952 2.42842 -0.551177 0.975336 1.47931
1.66825 3.79005 1.29667 0.0750425 0.646754 -0.727808
2.58329 8.43374 7.80345 0.792136 0.230845 0.481005
7.97514 9.18641 0.534648 0.0481541 1.09105 0.288109
0.190078 1.96962 8.61719 0.344674 -0.618178 -0.274843
2.75939 4.57507 9.25237 -0.722767 -0.494607 -1.45895
2.44127 4.15277 1.93154 0.0514142 -1.04346 0.938813
0.200704 5.49904 6.37015 -0.694018 0.386845 -0.87802
4.1931 6.81289 5.51302 1.58094 -0.531251 -0.369368
6.98873 1.67979 6.68754 0.817852 -0.0644012 0.304412
6.17543 1.02615 6.31136 -0.797502 -2.75518 -0.308058
8.07333 7.27853 4.40579 -0.679449 -0.0436173 -0.0101975
6.68948 3.8894 5.06162 -0.377616 -0.911059 0.324315
6.24864 8.29111 6.02352 -0.211221 -0.537459 0.541926
1.88539 4.1424 7.43688 -0.702637 -1.22579 1.08368
1.3524 5.62956 4.13498 -0.712755 -0.230879 -0.353923
2.89652 4.75227 3.61374 0.560947 -0.721311 0.0104228
5.74248 0.401285 1.00979 -0.037007 1.36611 0.746866
0.38886 3.123 1.17093 -0.661859 0.641349 0.680078
4.21921 1.36121 7.2887 -0.887619 0.390583 -0.987674
0.589614 6.81285 6.30022 0.146105 -0.827441 0.639036
3.19443 0.797715 4.90317 -1.01297 0.476989 -0.0779783
4.24519 4.93898 1.11851 0.952795 -0.269734 -0.125482
6.46789 8.59622 1.05286 0.221721 0.206884 -0.0923687
6.19838 1.27628 3.24639 -0.134274 -1.13708 -0.0836665
7.83187 3.85257 6.58155 0.799976 -0.0520687 -0.386808
1.24137 6.97497 8.26121 0.886135 0.30595 -0.0222946
5.63527 5.28459 5.48894 -0.278752 1.57994 0.814629
5.46923 7.20842 9.37581 -1.12194 0.0487043 0.253235
8.17741 1.94514 6.91109 0.77302 0.341731 1.13015
0.691719 5.1763 2.01828 -0.171793 0.258576 -0.617135
2.68417 5.74805 9.03805 0.952756 0.42683 0.109088
8.35762 2.88371 2.93338 -0.782094 -0.094838 -0.399439
1.53296 6.92944 2.45367 -0.880393 0.531736 0.527887
1.1707 8.62835 1.86649 0.375523 -0.993788 1.48073
8.50706 0.0619081 6.59508 0.033667 0.971481 0.889599
7.16344 7.98419 6.45867 -0.270067 -0.265657 -0.317679
0.361256 9.32251 9.3518 0.297564 0.19794 -0.620136
6.93369 3.54778 7.10169 0.121399 0.406769 -0.570918
2.44682 8.45109 6.50468 0.619207 1.30615 -0.424311
8.35822 1.8577 2.64286 0.00857619 0.268828 -0.126972
0.257252 7.45678 2.38461 -0.599393 0.344923 -0.320903
1.34907 0.122024 4.18137 -1.35558 0.763194 -0.139469
4.48309 1.69808 0.816527 -0.222765 0.445688 0.128055
6.41487 5.25395 3.89782 -0.1886 -0.845792 0.470213
4.79939 9.10879 9.13427 -0.29547 0.476822 0.550106
1.52884 8.00528 7.56953 -0.662008 0.996521 0.394971
2.42461 2.22755 6.18109 -0.0733702 0.140974 1.03677
3.16127 0.704199 3.16816 0.700271 -0.601315 0.346928
4.28574 4.43562 6.50445 0.688437 0.779841 1.45588
3.97894 6.62627 4.4713 0.31128 0.412246 -1.05062
8.69331 1.44799 8.81575 0.473527 -0.32079 0.138092
0.941191 5.55649 0.183368 -0.713498 -0.129907 0.0754919
2.40825 3.76846 3.77721 -0.700843 -0.322472 -0.894728
7.58378 0.207005 5.87428 0.995156 0.782825 1.07188
5.03789 7.62308 5.36584 -0.697569 0.882354 0.287006
0.700037 1.48487 7.12411 -1.596 -0.228264 0.476206
4.27508 8.45012 3.95358 0.315872 0.0719762 0.370723
8.82953 7.8717 5.39958 2.14997 0.415089 0.514278
3.73884 9.31169 4.45552 -0.497653 0.467471 0.748245
6.0238 7.07345 4.83808 0.909644 -0.0457154 0.14193
3.0815 4.94839 1.55636 -0.290107 -0.715555 -1.06186
2.9673 7.81108 5.86093 0.711821 -0.188326 1.03128
3.73987 1.69327 0.01885 -0.200751 0.470442 -0.938474
2.77591 1.51502 0.241958 0.348408 0.305898 0.88475
7.61596 8.92392 6.7748 0.309725 -0.449981 1.59877
9.12282 4.63541 0.0448684 0.0827334 0.204369 0.93011
5.52991 0.205784 8.50502 -0.307299 1.07604 0.601827
3.0198 2.49554 7.75721 -0.411711 0.452284 0.818622
3.60606 1.50017 4.20651 0.406257 1.3614 -1.04713
4.07211 7.77924 5.96164 -0.620972 0.0192223 1.14022
1.33051 5.03018 7.33242 0.293743 0.675568 0.0415498
4.1091 7.44117 8.29929 -1.01179 -1.0993 -0.312253
3.29762 9.13375 2.52907 0.597979 -1.45795 0.154882
0.552563 8.20223 1.10935 0.231106 0.907831 0.165051
4.07123 6.33376 3.44899 0.476407 0.581158 -0.822294
1.13893 7.48994 1.72354 -1.12618 2.00769 -1.09317
2.27392 5.53783 3.49831 0.456662 -0.714679 0.818325
0.395715 7.91535 6.17373 -1.22568 0.0300469 0.650197
1.23179 1.31797 8.06346 0.0537343 0.0470534 -0.405267
1.68121 4.82972 1.69557 -0.464328 -0.161884 0.269432
7.67655 8.8112 3.86102 1.22203 -0.648853 0.97025
3.55675 2.28939 4.87854 0.85555 -0.00558342 -0.169545
7.84426 6.19387 0.995452 0.368546 -0.639541 -0.402578
5.79234 4.23607 2.87818 0.958739 -0.253206 -0.110755
3.30658 4.41801 2.61206 -0.138567 -0.799465 -0.703166
6.6161 1.10986 5.40087 0.417172 -0.513258 -0.745854
6.86448 9.36974 5.11347 0.177192 -0.588191 -0.0077498
4.13552 8.53353 0.617026 0.361178 -0.286603 0.234291
8.15589 6.54858 3.62644 -0.28647 0.613419 0.487028
7.08389 0.793699 3.25587 0.738967 0.664942 -1.20924
0.437665 3.32471 4.95222 -1.02789 -0.640719 -0.990746
9.11478 3.25272 8.69957 0.959614 -0.658339 -0.307048
7.24798 0.77158 8.4128 -1.09783 1.04392 -0.537763
7.9562 3.80369 3.23062 -0.206787 -0.672712 -0.186542
3.47864 6.3351 0.187165 0.736372 0.875199 -0.16045
2.25239 4.11199 8.4682 -0.342588 -0.377872 -0.62484
0.825603 4.8781 5.66998 0.012751 0.163305 0.154677
0.0903187 4.02079 5.59965 0.342151 0.755518 -0.764893
1.2799 3.75649 3.36835 0.130816 -0.0890172 0.164239
2.12622 2.6869 1.79164 1.077 -0.868006 0.375678
3.62741 0.959544 0.774275 -1.09558 -1.24166 -0.083914
8.21905 4.96838 1.95246 -0.598308 0.959843 0.141694
8.48504 2.88819 0.253528 0.756413 -0.521215 -0.592267
4.59463 5.98244 5.08208 0.110722 -0.40472 0.0869102
2.26244 7.62371 8.49584 0.242586 0.379559 0.647976
0.127584 1.59102 4.05849 -0.172718 1.00303 0.372289
2.71652 1.22701 6.55245 -0.0175451 -0.962464 -0.131014
6.21274 2.52382 0.616333 1.23574 0.043845 -0.310179
5.15704 4.34207 5.47526 0.038594 -0.657322 -0.223786
1.98019 7.92468 2.19779 -0.38332 0.29556 0.793414
1.73069 0.855924 2.81776 0.444375 2.04567 -0.460253
7.64073 7.60315 5.30141 0.511349 0.86321 -0.143353
5.02198 5.61684 2.29723 0.25519 0.600755 -0.382289
2.93078 0.0423678 1.01795 0.319052 0.12074 0.0408486
4.77292 5.32896 0.184724 1.17401 0.516364 0.363226
8.72552 6.5935 6.39549 -0.250141 -1.29936 -0.16722
5.00724 6.80887 4.65603 -0.18199 0.622943 -1.40737
0.246937 7.95863 3.38531 0.663901 -1.19056 -0.763715
5.10232 2.62799 3.46266 0.215646 0.285818 -0.657054
5.07544 1.74823 5.77878 0.372823 0.667002 -0.186064
3.38828 5.62742 2.97734 0.816222 -0.50418 0.0264168
2.15944 1.89034 8.05062 0.955674 -0.452736 -0.241415
3.37093 1.89602 5.98952 -0.221547 0.211025 -2.83237
0.267576 8.9628 3.7843 -0.64499 -0.276384 0.0985373
7.16606 5.44842 0.637632 0.454535 0.303744 -0.931863
0.43465 1.26311 3.11306 0.38639 -1.02235 -0.544938
0.97922 8.77147 5.78231 0.393459 -0.0999711 -0.471071
7.90502 0.937786 0.930315 -0.614599 -0.0333215 0.831707
5.12809 9.18455 3.59372 -0.345238 -0.190347 1.76203
8.14894 0.675332 2.00904 0.632114 -0.285536 0.382815
8.05567 9.0857 2.43192 0.994329 0.116391 -0.109263
1.18974 2.33442 7.65245 -0.672534 0.159978 -0.0503019
5.23961 3.61274 6.96086 -0.373927 -0.103779 -0.234757
7.59018 9.37374 8.89173 -0.0421788 0.0662025 -0.859854
0.409186 6.34174 4.13295 0.231491 0.0967453 -0.312471
1.2101 6.53046 4.94002 0.449355 0.466478 0.523152
8.7136 2.60992 1.99094 0.252845 0.197865 0.936379
2.6897 1.65038 5.34147 0.0834955 -1.09605 0.419102
6.01836 2.02656 5.57441 -0.103084 -0.0752666 -0.296073
2.51629 8.85116 1.84418 0.251743 -0.608599 -0.287574
1.29926 3.03601 1.10337 0.991482 0.699662 0.196302
0.679542 1.4259 5.5433 -0.395405 -0.641337 0.261821
4.65064 3.02062 4.11482 1.22623 -0.178662 -0.722829
6.05148 3.21585 6.94308 -0.454348 -1.32195 0.340383
7.42247 5.20511 2.2917 0.263982 0.525706 1.36821
9.15172 7.43202 6.10306 0.668407 -0.484738 0.969668
4.15665 3.99979 3.11157 0.61907 -0.0367025 0.396962
3.86447 9.30623 7.67706 0.355879 -0.3953 0.0300181
3.01611 3.91181 4.28466 0.193467 0.274606 1.23192
6.51975 4.788 3.17859 0.321067 0.485967 0.21754
2.00379 0.217343 5.0964 -0.942317 0.207125 -0.0221276
7.83725 1.60031 8.95819 -0.504408 0.212039 0.380891
3.8721 7.5312 7.48478 0.249225 1.09194 -0.196744
1.85057 3.96753 0.4229 0.158525 -0.702967 0.0245761
5.12431 4.02285 2.23827 -0.354431 0.606498 -0.163897
4.78524 4.91719 1.90578 0.480326 -0.130905 0.117867
4.6625 1.10771 2.34389 -0.838357 0.0549626 0.285479
7.19853 0.836885 1.48708 -0.718066 0.474299 -0.135592
3.88539 7.01904 0.603491 0.199346 -0.612344 -0.398362
5.28646 3.92854 9.13215 -0.990484 -0.432108 1.65027
3.26395 0.698745 4.007 -0.20099 -0.241934 -0.637241
2.95761 8.87748 8.45261 0.355106 -1.60074 0.543893
5.60019 0.440683 3.29154 0.315631 0.125742 0.337091
4.5714 1.31262 0.0293805 -0.761785 0.27611 -0.0608497
5.68297 1.83435 6.42003 -2.02037 -0.916814 0.0937054
5.07511 8.51875 2.24972 0.913138 -0.929721 -0.0250368
2.73745 0.891103 8.27598 -0.107384 0.734952 0.775973
0.142149 0.470622 3.28696 -0.864483 -1.00361 1.25504
8.83613 2.82578 7.96102 0.0635547 1.0436 0.117848
0.124595 2.9711 5.6829 -0.35116 -0.0942933 -0.235618
7.83562 8.58463 7.95743 -0.0575012 -1.30903 -0.264204
3.91725 3.23602 1.68506 -0.173962 0.753936 0.857576
1.4851 4.47837 8.09827 -0.216506 0.603348 -0.177672
6.93012 5.89478 6.863 0.180263 0.061493 0.915088
5.12249 7.60001 7.02185 0.0877326 -0.574101 -1.34416
1.08156 0.492338 2.41801 -0.0553717 -0.185869 0.115462
6.29136 5.18064 6.17132 -0.0246738 0.197412 -0.254618
3.57489 2.45529 4.02374 -0.165905 -0.334003 0.350519
5.07252 5.81 5.95273 -0.417297 0.0181695 -0.666928
4.37677 3.85957 7.14961 0.735242 -0.839343 0.495799
8.88181 0.388346 4.61374 -0.254357 0.765107 0.0217646
3.00636 1.9838 1.68676 1.89128 0.46168 -0.457005
5.79418 8.02615 2.76137 -0.989365 -0.428615 -0.972244
4.75845 5.21485 7.9947 -0.228657 -1.13052 0.454142
3.66581 8.74805 9.28167 -1.15858 -1.53075 -0.705316
0.500097 8.70146 6.47162 -0.0797725 -0.322145 -0.536266
0.748277 4.81189 9.25218 0.430893 -0.546915 -0.952019
5.61604 8.56291 1.05694 1.05182 0.504482 0.252369
6.18109 5.57903 4.84507 0.411648 -0.923682 -0.126454
0.593961 1.97325 2.64711 0.807102 0.364682 0.315824
2.12522 6.80744 3.3651 -0.137594 0.638462 0.370751
0.192272 5.42557 4.0988 -0.279742 -0.326646 -0.275698
5.20935 4.10132 4.55828 0.279801 -0.41275 -0.508096
2.94696 0.666928 0.368537 -1.43155 -0.683387 -0.840538
4.14899 0.13958 1.0716 0.71456 -1.68487 1.22894
7.09602 1.07582 6.08937 -0.0849769 0.0509559 0.755851
7.41801 8.87015 4.72649 -0.645463 0.123363 -1.03026
0.992059 6.57487 7.51773 -0.62671 1.23572 -0.622433
8.45174 3.9289 0.613771 0.840951 -0.97899 1.4399
4.29712 5.51444 2.92624 0.754265 0.254518 0.57453
5.40559 3.93018 7.72957 0.503949 -1.20712 -1.17619
2.68983 8.57418 5.5641 0.243784 -0.175022 0.589294
3.68677 0.178901 6.30451 -0.352555 1.33921 0.115806
8.79943 5.60184 6.12406 -0.179714 0.372177 -1.12099
3.65205 1.8041 7.99639 1.27932 0.449463 -1.14807
7.14134 2.7547 5.91739 -0.260949 -0.0939394 0.577278
8.31507 8.53097 1.05121 -0.513054 0.161284 0.372863
7.3683 1.9435 7.38939 0.249037 0.619551 0.378138
5.75078 7.43357 5.74734 -0.45823 0.213193 -0.1277
4.48831 4.80231 3.95517 -0.405261 0.657539 -0.314563
2.16136 5.24141 4.33401 1.1382 0.32154 0.15186
4.93813 0.0106764 5.40165 0.624191 -1.33753 -0.250857
6.26694 0.277347 4.51628 0.387681 0.381266 1.13034
0.154643 8.54547 5.48141 1.28197 -0.0755434 -0.258386
4.69516 7.69937 9.03005 -0.320139 0.575368 0.0783988
1.85429 0.790996 1.92817 -1.09715 -0.287663 0.523648
7.93466 0.608999 4.11557 -1.09257 -0.936663 2.00042
2.54405 3.62031 1.20752 -0.608644 -0.768011 -0.48045
9.2036 4.45951 7.39555 -0.0125415 -0.0618889 0.466268
1.64026 3.94355 2.15788 0.460403 -0.421975 0.25936
6.52967 6.74855 7.80709 0.207506 -0.819449 0.00321063
0.254777 3.71447 8.18823 -0.546892 -0.643318 -0.904047
8.35512 9.19821 5.67432 0.46319 -0.197957 0.474224
8.83865 4.51881 4.45684 1.29966 0.333514 -0.693688
4.75 2.67222 7.3007 0.33397 0.96746 0.683246
6.58466 1.02386 7.09471 -0.022229 -0.81548 -1.63049
1.89986 1.51984 6.27974 -1.04634 1.72643 -0.237468
8.28293 8.8223 3.27438 0.276046 0.138378 -0.0201573
8.10804 4.60313 6.90146 1.12088 1.13388 -0.283051
7.67291 1.77497 6.22383 1.09832 -0.220533 0.768286
6.56492 6.43864 2.35229 0.483166 0.787194 -0.837882
2.66921 3.37557 2.15687 -0.379406 0.183078 0.347371
6.74284 8.86375 7.97313 -0.178886 1.2557 -0.487858
9.00221 1.50866 3.21918 0.107586 0.502053 0.451325
3.77778 6.06897 5.4842 0.406732 -0.00677154 -1.21348
6.72324 7.69377 4.89754 -0.175853 0.625417 -0.387074
3.47039 2.99192 7.24174 -0.731148 -1.34441 -0.646552
2.54885 1.17384 2.72749 -1.10792 -0.552371 -0.0124425
0.925926 4.07736 7.41217 0.625419 0.211778 0.530405
5.49179 6.17466 5.00676 0.390383 0.39842 -0.813263
3.81019 1.26956 3.35008 -1.51235 -0.763398 -0.243958
5.08342 4.79586 9.06677 0.791501 -0.294417 -0.551932
2.7559 7.97076 3.52834 -1.066 0.157768 0.596188
8.80544 2.06255 0.116665 -1.51963 -0.139963 0.00398454
3.63476 3.2606 5.23513 0.829967 -0.46647 1.29747
5.71937 1.15033 5.57332 0.245795 0.313047 -0.8899
1.45813 5.6882 5.11884 -0.0392654 0.28421 -0.549
1.47876 9.06099 6.58982 0.239829 0.764905 -0.796493
8.73819 2.31979 5.4152 0.101481 0.191959 -0.282353
6.33067 3.81506 8.65556 -0.142557 0.859014 0.173935
4.68177 6.2147 4.17462 -0.318279 1.15805 -0.362229
2.14849 3.45798 6.92385 -0.660078 -0.441947 -0.104128
5.99509 4.20556 1.19487 0.524918 -0.987078 0.91301
2.53345 1.86635 7.06583 0.484377 0.193076 -0.439178
2.58756 0.499039 7.12565 0.26851 -0.0898705 -0.200373
3.01457 7.3497 6.61384 -0.869915 0.523644 0.53441
0.241184 8.52694 0.29378 -1.61118 -0.381265 -0.285416
7.7419 3.52327 7.45002 -0.419335 -1.01536 0.542722
5.75958 0.530433 1.92055 0.778381 0.382207 0.469424
1.49716 6.46506 6.31415 -0.0317723 -0.774819 0.162868
8.36096 6.40938 2.72055 -0.205001 -1.26788 -0.293182
0.688549 7.72841 7.98071 -0.814261 -0.764483 0.331258
6.66237 4.33624 7.39162 -0.406379 0.0300178 0.703651
3.09259 3.93301 8.23645 -0.374993 -1.68522 -0.807038
2.99219 8.94576 4.52819 1.17323 0.236009 0.885715
5.34863 4.17417 6.34855 -0.140948 0.41232 0.218854
8.20607 3.0854 4.87609 -0.521295 -0.812874 0.237965
3.63015 2.71636 6.34713 1.49866 0.612276 0.677169
7.63105 3.36443 2.55236 0.285569 1.13727 -0.134043
6.23421 8.83132 5.29068 0.296531 0.658439 -0.698074
6.11001 5.56834 7.91187 0.0512279 -0.57159 -0.585823
0.895797 8.69414 8.91206 0.128352 0.487535 0.289211
4.95313 2.01476 2.90825 -0.443088 1.57067 -0.971597
2.06299 6.48426 1.78684 1.04853 -0.78526 0.547624
7.41653 7.12529 6.26346 0.145334 0.369026 -0.240089
4.11288 7.6518 3.36007 -0.369875 -1.09487 1.42392
4.55022 7.31316 1.82743 0.413322 -0.185651 -0.552361
6.24333 1.85678 1.24786 1.69951 0.882815 -0.117335
6.97226 7.96595 0.61014 -0.135557 -0.756198 0.48729
6.37158 7.68211 6.61585 -1.31234 1.31677 0.675667
1.09151 5.1416 6.51124 1.52113 -2.03999 -0.310227
2.53914 4.95788 6.23967 -0.950503 -0.426646 0.489722
6.66333 1.22145 2.55467 0.484496 0.700025 -0.292574
6.57018 7.89114 8.8148 0.881653 -0.381257 -0.104374
1.9881 7.10874 7.77277 0.908057 -0.953615 -0.603903
3.66231 1.32635 6.61315 0.289135 0.277454 -0.671696
6.71407 3.18583 0.550631 -0.87084 0.0791924 0.288675
8.83426 0.0873432 2.1641 -0.904728 -1.15033 0.331462
2.89142 3.6734 2.97788 0.75918 1.23773 0.162915
2.92275 4.79481 5.16561 -1.18889 -0.399476 0.422965
8.78384 0.973251 6.48603 0.192693 1.45146 0.397969
5.72957 7.04737 4.10757 0.439083 -0.136783 0.0768474
1.57237 0.614748 8.52887 1.08612 -1.07131 -0.581639
8.80105 7.5117 1.89698 -1.32755 0.295361 0.675515
5.67937 8.87943 6.41639 0.899306 -0.296278 0.900603
4.41858 5.78744 8.97598 -0.14346 0.364949 -0.681947
8.83783 0.448748 0.74291 -0.563805 -0.322141 0.688404
7.47977 0.423103 0.348275 -0.130726 -1.11435 -1.09563
4.32964 5.82033 1.54389 0.542701 -0.699229 -0.600866
7.53218 5.31526 5.37105 0.244812 0.637523 -0.156056
8.78734 7.16072 7.9324 0.369989 0.111826 0.565948
3.74521 2.48175 2.78162 0.806575 -0.590945 -0.223598
8.19826 3.10751 6.31922 0.939883 0.635235 0.406166
3.79362 5.34878 6.24822 -0.45085 -0.894105 -0.153197
4.03228 0.731306 4.69333 0.384489 -0.372754 -0.721667
7.64877 4.99106 8.10845 -0.76821 -0.900233 -0.168867
7.75526 5.47204 1.31019 -6.30526e-05 -1.36184 0.907645
7.87439 1.02086 2.75787 -0.519787 -0.788423 -0.462283
7.85138 6.41945 4.82913 0.281733 -0.828076 -0.351353
7.88235 7.70704 8.80417 -0.0330504 0.403427 -1.06459
0.520162 1.88326 7.84098 -0.0574229 0.738646 0.207235
0.982526 6.30852 0.626912 -0.332484 1.10639 -0.160535
1.3684 1.58116 2.97937 -0.228169 -0.741674 -0.192983
7.36844 0.60254 4.92784 0.309018 0.362707 0.218799
0.328745 9.38519 7.7041 -1.4047 0.0237018 -0.0302256
8.03174 0.310994 7.25454 -0.0329855 0.194814 1.62892
3.06667 8.91692 7.00046 -0.940908 -0.166426 -1.11619
9.1238 5.12109 8.13454 1.12986 -0.348804 0.494362
7.98647 3.21227 1.60678 -0.0150126 -0.16546 0.433641
1.14576 7.61968 3.7231 0.552268 0.592623 -0.364705
1.32338 2.97441 4.72259 -0.354231 0.165357 0.393589
8.62807 3.83047 3.78416 0.476575 -0.0782008 0.106063
0.732593 1.34948 8.79667 -0.724361 0.638615 -0.139119
7.02075 1.60582 3.69168 0.392077 0.00856207 -0.201543
3.23446 6.54126 2.77385 -0.33392 -0.465419 -0.0209382
4.86559 6.21597 2.96365 -0.676869 0.023875 -1.56055
5.23147 0.211354 7.52995 0.354121 0.429799 0.704032
0.213579 4.81472 2.93048 1.24045 0.0715389 0.585566
0.510918 8.18826 2.03835 -0.698416 0.714615 1.53405
1.89963 5.22888 0.849691 -0.0346128 -0.00253966 0.806643
6.83313 8.6807 3.66627 0.662548 -0.606777 -0.658024
4.20626 6.19678 7.15928 -0.412897 0.704367 1.16561
1.42607 2.77123 3.22991 0.142478 -0.174531 -0.0874364
0.170546 2.44758 4.00647 0.116827 -0.821614 -1.12755
0.394532 4.26496 0.590641 -1.25677 -0.240692 0.648184
6.07986 6.00465 3.3516 -0.135579 -0.156261 0.470079
9.18724 3.04961 2.69659 0.625807 0.79998 0.644278
7.54713 7.75108 1.54373 -0.681629 0.500577 -0.856303
8.87238 7.4276 4.6487 -0.198006 -0.843044 -0.0547853
6.99911 8.89427 6.16712 -0.661298 -1.71996 2.00882


==> anc/pythonscripts/initposvel_2d_python.data <==
3.98216 4.20958	-0.23221 0.405462
2.97707 1.34908	-0.157852 -0.301439
4.29237 2.4979	0.0986502 0.0897059
6.17127 -0.0016275	-0.250461 -0.879143
0.591045 2.68212	-0.172064 0.309277
5.0468 0.525518	0.0705468 0.118418
1.59535 2.86682	0.159405 -0.39698
2.75466 5.16414	-0.748326 -0.860105
1.62596 0.0479088	0.0533625 0.295141
4.99716 1.6564	-0.149549 0.373274
0.306537 1.72723	0.63048 0.0450465
3.91008 27.7438	-0.424739 -0.501216
3.29682 2.30696	0.533292 0.0277099
0.904519 3.65018	0.029775 -0.167111
4.64779 3.43792	-0.763657 0.233182
5.37344 5.36031	-0.605205 1.1559
0.447431 28.8032	0.595563 0.807358
4.31255 28.639	0.267555 0.0492715
3.9856 1.47653	-0.0154499 -0.300598
5.66817 3.65262	-0.106626 0.374317
6.47881 2.92852	-0.291344 -0.587278
3.58218 3.29909	-0.091975 0.188619
6.62618 7.06172	-0.626835 0.0587959
4.98805 4.3975	0.53766 0.00240816
1.30377 1.8825	0.491289 0.162017
5.86925 27.835	-0.13967 -0.81754
2.59027 3.06596	-0.274183 0.555807
7.0548 4.66028	-0.294544 0.452874
2.95276 4.1865	0.401185 0.648421
6.02613 4.61709	-0.572993 0.908186
1.9275 3.80951	-0.00805626 -0.280736
1.85805 4.79204	0.337067 0.683932
3.45884 0.446871	0.765361 0.0888117
0.398839 4.92301	0.000307457 -0.321769
2.29012 2.08068	0.340055 0.814363
5.99987 2.01478	0.142538 -0.742185
1.94929 1.06919	0.0619629 -0.0680417
0.94372 0.895159	0.871407 0.250732
5.89467 1.04751	0.359237 -0.548564
5.29692 2.68364	-0.196451 0.76961
4.36967 5.16499	0.612085 0.957683
28.713 3.37759	-0.666132 -0.150995
5.65441 6.30277	0.686543 0.0868684
5.4728 10.5685	0.0360764 -0.656057
1.3092 9.85527	0.307993 0.0416479
28.7858 12.0721	0.543336 0.267413
5.21084 8.878	0.0877451 0.0328942
0.497257 6.95081	-0.306077 -0.302315
3.90863 13.9257	-0.662441 0.981922
2.85372 7.57603	-0.504308 -0.697147
3.02769 11.8225	-0.203844 -0.447703
5.89609 12.2645	-0.389674 -0.128365
0.630876 5.94036	-0.433154 -0.0712775
1.54127 12.719	0.271315 -1.09005
1.83318 7.82954	-0.338955 -0.130664
6.88747 11.8697	-0.0427113 -0.212482
0.597656 12.9383	-0.425689 -0.298314
4.19352 9.07448	0.333848 -0.836033
5.5899 7.97548	0.0199362 -0.4174
3.85494 10.0574	0.190931 -0.29877
28.1996 10.4361	0.205004 -0.630708
28.2193 6.99805	0.0132778 -0.12902
0.337183 10.1221	0.161678 -0.230753
6.55662 13.9857	-0.996484 0.576672
1.31077 10.8729	0.161108 -0.307573
6.50593 10.4176	-0.607334 -0.498466
2.8473 10.2595	-0.416818 0.243595
2.11311 6.81754	-0.185633 -0.207266
0.258234 11.1248	0.376574 0.252856
1.48303 8.76739	0.132824 0.409353
2.54823 8.53828	-0.357045 0.486215
4.11472 11.8193	-0.862421 0.42653
0.235822 13.851	-0.139952 0.781161
3.50237 10.9975	-0.0479143 0.266688
6.79766 9.44859	0.1621 0.621095
4.57195 8.10091	-0.430687 -0.437911
6.11467 11.3006	-0.312251 -0.246502
4.90226 7.12382	0.347824 0.13942
2.21723 9.48626	-0.00239394 0.656046
5.84294 9.62348	-0.612736 -0.638925
28.7125 8.43211	-0.445163 -0.226059
2.98607 13.4945	-0.519544 -0.0654733
0.577889 9.13807	-0.0921751 0.236853
0.779958 7.97805	0.226351 -0.859896
3.5888 12.6802	-0.283436 0.557885
3.5614 8.31358	0.0317262 1.00466
3.57652 5.75728	-0.269027 -0.411749
4.72016 14.6738	0.504192 -0.958733
5.18079 11.5866	-0.468381 0.543297
4.83612 9.81603	-0.0725289 -0.30181
0.956779 11.9603	-0.196869 -0.115729
1.83092 5.78164	-0.610816 -0.198638
4.49652 10.8716	0.267524 0.35499
3.89166 7.35735	0.046059 -0.311523
2.00053 11.7067	-0.806091 -0.193384
3.14974 6.6578	-0.149268 -0.292215
1.30372 13.8121	0.374545 -0.213982
3.18719 9.32465	-0.00421713 0.484834
5.78617 13.2483	-0.00829719 0.281996
2.5179 12.6451	-0.313695 -0.265848
4.90452 13.7029	-0.519959 0.879188
28.4392 13.0118	-0.288859 0.473396
2.27549 14.1765	-0.302048 1.4171
4.88495 12.5764	-0.0938806 0.387433
4.69568 6.13762	0.379851 -0.295527
3.35083 16.0351	1.06013 0.241956
2.76143 15.2007	-0.12291 -0.721382
0.762882 18.7741	-0.24306 0.0221849
4.36367 18.6244	0.168095 -0.0119214
2.42211 16.557	0.590768 -0.656368
1.16954 15.7709	0.324711 -0.0889821
0.732582 16.688	0.372162 -0.01666
6.27931 22.4766	-0.667145 -0.0098535
3.32308 17.1552	-0.428164 0.0202891
5.18445 16.2393	0.577094 -0.227763
2.52968 17.7078	-0.498947 0.103044
1.5957 19.3608	-0.205037 -0.0361815
5.73283 21.6461	-0.188548 0.199768
6.75971 15.0484	0.675868 -0.120714
7.5264 14.4188	-0.396397 0.673046
4.32084 15.6176	0.24793 -0.151622
6.17209 19.6693	-0.12129 -1.13856
6.24584 18.5855	0.184619 -0.259812
6.11964 15.8399	0.0455839 -0.416165
2.00014 20.6962	0.176546 0.878177
0.611664 19.7756	-0.453703 -0.0224711
2.56423 19.8348	-0.384018 -0.384464
1.616 17.2789	0.556194 0.363367
1.70781 14.9793	0.391164 -0.473336
2.50326 18.7966	0.564927 -0.0867398
4.24013 16.647	0.305568 -0.159145
5.16997 17.2228	-0.247688 -0.122948
0.80525 17.742	0.357555 -0.357554
3.40757 18.2054	-0.0710312 0.00798236
0.745508 14.7283	0.135041 -0.0439979
6.10626 17.5911	-0.132595 0.714473
5.31587 19.1506	-0.394552 0.362808
4.416 20.7096	-0.504169 -0.106576
3.54115 20.1958	-0.3184 0.208749
5.31228 22.5994	0.200819 -0.172306
5.23809 20.1398	0.103492 -0.121897
5.80249 14.8597	-0.444543 -0.0696989
0.0910409 21.434	0.281567 0.123763
4.35766 19.6459	-0.102292 0.303506
5.26311 18.1684	0.0970109 0.677622
0.942362 22.048	0.0113796 -0.0641718
1.67022 18.3024	-0.473552 -0.779031
28.6197 18.9832	0.726161 -0.279717
4.24839 17.6202	-0.613103 0.159983
4.04762 21.6494	-0.13088 0.0514089
3.43171 19.2096	-0.451339 0.311604
1.06301 21.039	0.59883 -0.134505
3.6966 14.9007	0.172061 0.158839
1.01065 25.371	-0.196819 0.103962
3.93572 25.9542	0.295082 -0.117941
5.457 26.9495	0.317474 0.0872449
4.44274 26.8693	-0.043305 0.221751
3.04131 24.1226	-0.1898 0.0380862
4.97689 26.0366	0.453511 -0.613205
2.03018 24.0085	0.520239 -0.050096
2.60118 28.6099	-0.419271 0.4758
5.57388 25.2359	0.16189 0.730813
1.72016 22.7702	-0.341361 0.19712
4.07867 24.2119	0.0823922 -0.172366
4.30955 22.5585	0.314882 -1.04876
2.89353 21.4811	0.195577 -0.160527
5.07281 24.3611	0.252059 1.2896
0.14791 24.8453	0.146645 0.663695
2.91967 25.912	-0.233808 0.336121
2.38938 26.8293	0.401283 -0.613523
6.43283 27.0308	0.257282 -0.52643
0.440238 26.5113	-0.0628723 -0.179782
4.70342 23.4379	-0.253039 -0.122527
1.03127 24.3359	0.234869 0.216458
2.47196 24.9731	-0.0546086 -0.437789
4.49085 25.1406	0.299571 -0.503098
4.90694 27.7998	-0.649831 0.79273
28.4717 22.9782	-0.0223223 -0.257203
6.0101 26.1152	-0.185133 0.408627
3.31593 22.3799	-0.14321 -0.134382
1.93366 27.8113	0.0953539 0.761787
0.138903 23.85	-0.348797 0.163117
0.970418 28.004	-0.438562 -0.498361
7.00539 26.1831	0.586696 0.158436
3.48878 25.0383	-0.0331241 -0.410745
2.92006 27.6917	-0.196313 -0.100253
3.44175 26.8126	-0.562288 -0.0694018
0.669696 23.0069	-0.678762 0.0509521
2.63224 23.1755	0.308582 0.0900738
1.90595 21.7113	0.112996 -0.990287
3.6519 23.2986	-0.105405 0.104854
1.3489 27.0175	0.590628 -0.159306
1.93677 25.853	-0.757067 0.892648
7.89167 0.187307	-0.0702505 -0.0423881
10.3727 27.3373	0.195866 -0.360666
13.3594 28.6749	-0.217188 -0.517276
7.05397 5.67729	-0.219525 -0.711908
13.0802 4.78937	0.411271 0.721709
9.53391 27.822	-0.700543 -0.200817
13.8998 7.16599	0.137342 -0.481413
12.4509 1.29692	-0.432969 0.525676
11.4936 28.7604	-0.0581003 -0.75217
9.70835 1.07364	0.0449664 0.507416
8.15851 4.08847	0.198149 -0.308146
8.77961 0.618265	-0.426539 -0.4441
6.90545 0.822845	0.0340516 -0.104735
14.231 0.33076	0.581947 0.589103
12.0093 6.30127	-0.427706 -0.402014
9.70401 3.18691	0.220013 -0.622026
14.0321 1.89684	-0.467726 0.303354
12.7266 3.11793	-0.0166426 -0.357157
13.4213 0.970682	-0.694818 0.287756
10.2267 4.12035	-0.535884 -0.618613
8.74956 28.4424	-0.0407013 -0.264339
10.5804 0.536858	0.311151 0.358409
9.77758 2.04914	-0.0821348 -0.0680224
12.4204 28.0012	0.719608 -0.0406399
13.7021 2.86528	-0.135249 1.10815
12.3297 4.11172	-0.299253 0.968723
9.28365 6.40946	-0.260704 0.76541
12.849 5.72966	-0.458648 -0.678008
10.6863 5.03026	0.478123 -0.917991
11.0847 5.94954	-0.109554 -0.490352
10.7765 3.33232	0.0490629 -0.792669
9.65182 0.0706257	-0.44992 0.204457
7.02028 1.84572	0.233198 0.580977
13.7759 6.16787	-0.286147 0.105193
14.0804 4.60063	0.0889401 0.160729
7.21288 3.63322	-0.0327665 -0.430939
13.2355 7.8694	-0.675467 -0.00922756
11.8588 5.20809	-0.289246 -0.31274
12.1267 2.32776	-0.538771 0.620861
8.07001 3.08773	-0.360628 0.292515
8.86353 5.52009	-0.854886 0.226332
10.5201 28.3587	0.0165356 -0.198416
7.88786 1.16064	-0.503482 -0.273709
12.9227 6.84863	-0.12387 -0.226328
8.91702 2.56737	-0.6987 0.557545
8.1043 6.1738	-0.881941 0.330931
7.83421 28.0451	-0.387622 0.0223457
9.23233 4.07351	-0.772218 0.00328051
9.68562 4.9523	-0.189698 0.218394
8.82314 1.58634	0.2154 -0.148326
7.94761 5.1432	-0.146857 0.0413569
10.1031 5.85018	0.0190937 -0.300892
12.4747 0.273285	0.699052 -0.520763
7.98838 2.13094	0.52519 -0.636129
13.082 2.05388	0.539898 0.0572954
11.5555 0.909661	-0.159447 -0.134097
11.7576 3.28829	0.398311 -0.0193038
11.2931 4.24266	0.640596 -0.447328
11.141 2.41442	-0.139108 -0.541904
10.6813 1.54249	-0.169974 0.683904
11.3596 27.8368	0.383712 -0.0248159
13.4614 27.6755	0.201454 0.384705
8.66931 7.82739	0.0443572 -0.120369
13.3102 12.5049	-0.0290445 0.0516856
9.5223 10.408	0.472873 0.713991
8.58064 12.2546	1.24801 0.167551
11.6803 10.6956	0.32647 -0.0948105
6.84197 8.46463	0.0887129 -0.243508
14.1403 8.16639	-0.129391 0.127258
9.51261 8.31362	0.932557 0.0429381
14.2929 13.0524	0.699645 0.274822
10.6292 10.516	0.420354 -0.120824
10.027 13.6282	-0.127799 0.630526
10.0535 11.3091	1.01818 0.366398
10.7598 9.31996	0.228554 -0.275566
12.0305 11.6116	0.0405723 0.0822964
14.5879 10.176	-1.15248 0.289774
12.7441 10.4879	0.0661113 -0.977706
13.3391 8.86362	0.769347 1.028
13.0003 11.5158	-0.263996 0.938354
12.1421 14.5641	-0.116951 0.383616
7.88705 7.19728	0.122376 0.0708946
13.3202 13.4847	-0.958403 0.621585
7.52756 13.4421	-0.853056 0.565357
12.7024 15.3658	0.545761 -0.602744
14.3672 9.1454	0.0174117 0.943543
13.7748 10.8261	-0.211289 -0.41331
8.43851 13.9195	-0.763321 -0.193718
8.58414 9.95073	0.391058 -0.218389
14.0305 11.8081	-0.687015 0.554416
9.5508 12.1095	-0.673227 0.331816
11.0104 7.64966	-0.695178 0.149756
7.81403 8.29765	-0.375676 -1.29443
10.5611 12.3205	-0.105623 -1.05022
9.57126 7.34541	0.235277 0.742695
14.8654 13.9149	-0.797051 -0.106511
9.44821 9.39915	-0.184159 0.870863
9.07186 14.8141	-0.239077 0.609402
11.9632 7.34038	-0.716494 -0.254481
10.0868 14.6127	0.201615 0.183724
11.04 11.4765	-0.162796 -0.0844091
12.3844 13.0554	-0.312603 0.516331
8.65247 8.85729	0.0194612 0.471796
7.65395 12.4703	0.279302 0.187764
12.3163 8.81897	-0.21801 -0.888136
7.81579 11.414	0.20846 0.0266427
7.54775 10.352	-0.208894 0.362277
12.0311 9.7656	0.0229444 -0.494083
11.577 13.6879	-0.570345 -0.362028
13.6484 15.5213	0.029249 0.0902705
11.5356 12.5371	0.823876 0.0978328
13.6241 9.82762	-0.275842 0.285933
6.71124 12.8913	-0.598826 0.387557
10.4383 6.81622	-0.771369 -0.794252
14.9379 12.2449	-0.363652 -0.175916
8.94761 11.2876	-0.416186 -0.367404
13.2299 14.485	-0.290018 0.323269
14.2711 14.7243	-0.406758 0.149995
9.12978 13.1261	0.474127 -0.520803
7.78422 9.35428	0.624455 0.313488
13.8902 16.5057	-0.544465 0.111591
14.4026 21.0216	0.346673 0.773462
15.2875 14.8409	-0.296035 -0.0186537
6.83236 21.2793	-0.479037 -0.562942
8.86339 18.4601	0.300798 0.133458
14.9476 16.61	-0.0847977 0.470958
11.1677 14.6605	0.095451 0.160466
11.9954 19.1607	-0.119588 -0.197055
8.64097 15.7761	-0.203301 -0.437058
7.69324 15.3852	0.0456131 -0.537365
8.86259 19.4532	0.179864 -0.181866
6.99059 20.2563	0.476315 -0.354169
10.9605 19.0504	-0.0587192 -0.242599
6.06832 20.6958	-0.320992 0.0299016
7.78019 17.3262	-0.882185 -0.434093
6.72845 16.6615	0.793106 0.622027
14.7412 19.3736	-1.00587 0.188576
11.5816 21.0018	0.565719 -0.300214
11.7073 15.4779	0.600648 0.80258
13.4836 18.0308	0.0690985 0.420151
10.6969 15.5413	0.729232 -0.0140277
7.22932 18.2398	-0.0893269 -0.599535
14.5241 22.2349	1.14039 -0.649097
12.2801 16.2989	0.146112 -0.738759
13.0667 18.9381	0.323542 -0.710462
9.85668 17.4008	0.222894 0.0186935
8.81641 17.4432	0.444469 -0.00793649
11.3446 19.9797	0.685254 -0.344955
7.93672 19.9079	0.347172 0.719244
11.4761 18.1917	0.597208 -0.561565
12.4581 18.1212	-0.85649 0.211619
12.5976 21.1661	0.251507 -0.086474
14.6559 15.6572	-0.371109 -0.731747
9.72237 20.0202	-0.767389 -0.412212
11.2618 16.3632	0.875598 -0.296406
8.77202 20.4351	-0.0268527 0.690825
9.69474 15.6303	-0.157644 0.28719
10.901 17.3237	0.178341 0.204633
14.6859 18.37	0.439609 -0.850915
13.533 21.5578	-0.136439 -0.351886
7.78877 20.9301	-0.0822436 -0.310431
10.5751 20.6379	-0.0558633 0.846763
10.2886 16.4949	0.562283 -0.426738
10.45 18.1911	0.530208 0.15628
9.86942 19.0226	-0.032464 0.32366
7.97352 18.9288	-0.121225 0.258129
9.26773 16.5441	-0.0187769 -0.804465
12.293 20.1917	0.142347 -0.240241
12.9673 17.0644	-0.0602717 -0.063012
7.67733 16.3457	0.731258 -0.717248
11.9263 17.2283	-0.0767239 -0.280411
9.6303 20.9879	0.0462465 -0.0741662
11.9545 21.9775	0.163981 0.302203
14.2935 17.4068	-0.724828 -0.693422
13.5017 22.5414	0.400878 -0.0301255
7.04871 19.2645	0.0742078 -0.0470925
13.4116 20.5444	0.301173 -0.131955
14.356 28.159	0.531495 0.254201
12.5166 22.8276	0.00639746 -0.362613
10.535 23.3332	0.191388 0.0339223
6.87 27.9525	-0.300525 0.777974
9.64231 22.9207	-0.0295111 0.431322
10.7669 21.6932	0.438231 0.785315
8.09188 26.3358	-0.198099 -0.649502
12.3556 23.8859	-0.120949 -0.383524
13.258 23.5335	0.150731 0.266824
13.9748 24.2686	-0.252144 0.731541
9.51768 23.9012	0.739783 -0.339357
13.5774 25.156	0.16669 0.402419
7.24653 22.8399	-0.472918 -0.588326
12.7572 27.0037	-0.092826 0.0380812
11.3345 23.9305	0.266097 -0.14004
7.64884 25.4483	0.867307 -0.0374087
14.2213 23.2393	9.83837e-05 0.00658832
13.0538 26.0413	-0.216597 -0.335324
14.3999 27.1492	-0.188832 -0.0630022
11.221 22.653	0.488598 0.20402
8.65634 25.4619	0.292893 0.680217
9.09832 26.4095	-0.200988 -0.179017
5.7559 23.5451	0.889818 0.13809
11.2447 26.8638	-0.163737 -0.404769
8.70883 23.3321	0.0153973 0.196466
10.1594 26.3682	-0.0742848 -0.30024
7.85309 21.9446	-0.325687 0.662426
10.3747 24.3375	0.104143 0.130296
8.5664 24.4412	0.0789878 -0.214301
12.5721 25.0551	-0.0313235 -0.33137
9.75284 21.9258	0.442922 -0.0941272
8.61325 27.2978	0.138743 0.300958
11.1142 25.9127	0.0822733 0.482572
9.46254 24.8476	0.299075 0.0103723
10.3186 25.3413	-0.700619 -0.10122
7.51363 24.4611	0.0763767 -0.0628
6.63104 25.1954	0.349781 0.0169656
8.82975 22.3607	0.259602 -0.306675
6.59407 24.0994	0.424869 2.77172e-05
7.43448 27.114	-0.576619 -0.101318
11.1964 24.9215	0.101421 -0.492912
12.0632 26.2725	-0.267641 -0.63828
8.72025 21.3862	-0.0489662 -0.50437
19.6067 5.73329	0.217671 0.409238
14.3714 3.62486	-1.10399 0.524323
18.6905 7.98474	-1.05786 0.0305955
17.407 2.88605	0.631304 0.333468
21.96 2.5353	-0.0529171 0.264261
16.418 3.11985	0.652813 0.0960796
16.08 4.04491	0.303134 0.191467
17.2539 6.57456	-0.350503 0.110737
14.6257 5.492	-0.0921908 0.12902
14.9065 7.50421	-0.816398 -0.711901
20.0217 2.72174	0.680782 0.833668
18.4099 2.65272	-0.0806209 -0.0024994
21.3307 6.0321	-0.289442 -0.675081
18.771 0.31573	0.290533 -0.419441
21.5347 1.47584	-0.586998 0.448566
14.9905 1.70649	-0.138934 -0.319496
18.6933 5.28826	-0.199895 -0.39531
15.0699 4.4324	0.33084 0.974113
16.5628 5.78041	-1.12632 -0.909713
20.5199 5.43567	0.740803 -0.0352358
19.1843 3.27982	0.168461 -0.723784
21.0602 2.95729	0.205017 -0.401784
15.2947 28.5644	0.07079 0.61847
18.9121 4.2575	0.48874 -0.793665
16.6793 2.13288	-0.242247 -0.459203
16.8188 4.76455	0.336435 0.114213
19.7753 0.261458	0.215317 -0.849609
19.5715 6.82445	-0.0700661 0.716911
16.9944 1.14524	0.517185 0.44664
16.276 6.72801	-0.0105694 -0.318856
20.5128 0.923948	0.206799 -0.408161
22.0761 5.39625	0.886858 0.482779
18.6101 7.04327	0.567194 -0.0432485
19.7519 4.75528	-0.170489 -0.0290212
20.6952 1.97308	-0.287445 -0.710095
18.1386 3.6148	-0.136381 0.106936
17.8872 4.59466	-0.4198 -0.0219234
17.4859 5.49115	0.0880349 -0.269025
18.7627 1.65183	0.373362 -0.612366
14.6995 2.66322	-0.0772083 -0.217499
15.8561 5.07653	-0.347403 -0.578055
17.999 1.01003	0.267323 -0.0137602
15.7171 2.42906	0.265762 -0.144198
19.7807 1.64361	0.692793 -0.0426463
15.3558 3.39204	-0.18291 -0.135182
17.7021 1.94758	-0.118367 -1.11577
15.1235 0.716147	0.0723629 0.330007
16.1459 0.469987	0.23754 -0.266589
18.1672 6.18128	-0.271753 0.108119
20.1312 3.7351	0.347839 0.252941
14.6995 6.53994	-0.961715 0.0434111
15.5635 6.02658	-0.364912 0.318859
15.9627 1.43365	0.120548 -0.290583
20.4677 6.44217	-0.710203 0.319967
20.763 4.47674	0.448618 0.437244
13.4016 3.84946	-0.540106 -0.2905
17.0921 0.129234	-0.117568 -0.623564
17.1625 3.81939	-0.102737 -0.0881927
21.2868 7.08347	0.099739 -0.435802
20.897 12.7731	-0.541024 -0.0218325
17.0855 12.4835	0.196345 -0.769286
19.6099 13.735	-1.05887 -0.266718
15.1346 8.46295	-0.304986 0.251468
17.8019 8.47624	-0.743054 -0.956747
16.4858 13.2469	0.325219 -0.446708
18.2142 10.4708	0.0628568 -0.345998
15.989 12.3566	0.00233716 0.311811
15.8683 10.9594	-0.650168 0.366114
16.8573 8.15221	-0.167337 0.273074
21.858 15.3399	0.493532 0.830768
20.3154 9.49259	-1.28654 0.372595
18.2648 12.5252	-0.666585 0.0711611
18.322 11.453	0.0827199 0.438946
15.3003 9.48825	-0.907614 0.0888161
15.3948 13.1247	0.734884 -0.453973
17.5879 13.3466	0.101655 0.353289
16.9677 14.1639	-0.508603 -0.28005
17.6925 7.49787	0.294834 0.288671
17.2149 10.1549	0.477703 0.668346
22.1894 14.357	-0.480272 -0.347328
17.4179 11.1095	-0.26946 0.466495
20.6208 8.52406	-0.459755 0.154061
20.3602 7.55842	-0.0880943 -0.309022
19.8383 11.0477	-0.384024 -0.161315
16.0733 8.80039	-0.713409 -0.570575
20.5854 13.716	0.360323 -0.186634
18.7324 8.944	0.375937 0.467554
16.6038 11.5894	0.107535 -0.116959
21.1991 14.5234	-0.0225098 0.109795
21.479 8.07743	0.739008 -0.496033
16.9727 9.16234	0.0380174 0.568169
22.3811 8.52554	0.0856942 -0.379784
19.4129 10.1123	-0.567834 -0.283778
20.13 12.1784	-0.128936 -0.380841
19.2602 12.8327	-0.362546 0.638957
19.2107 11.8122	0.175593 0.0632463
14.822 11.1474	-0.728421 0.586214
17.898 9.49654	-0.750104 0.676042
16.1981 9.92725	-0.277708 -0.0400926
19.6309 8.47646	0.254712 0.769654
15.8896 7.75879	-0.506439 0.632136
18.5655 13.5628	-0.0401374 0.186179
19.7376 17.1162	0.0647286 -0.409235
16.3278 17.6098	0.117755 0.422788
13.7763 19.6045	-0.3552 0.261177
16.8811 18.4393	0.126313 0.0912515
19.4639 20.0511	-0.222936 0.712808
19.4302 15.5271	0.117497 0.626405
15.7659 19.4478	-0.164823 0.0389811
18.3739 15.2917	-0.333499 -0.555183
17.7635 18.9906	-0.795438 0.374637
17.719 19.963	0.232215 -0.208034
16.303 20.2521	-0.00175474 0.0415507
17.3297 15.1277	0.0750304 -0.0382269
16.283 14.9243	-0.108551 -0.751767
16.6263 15.8596	0.667043 -0.246286
15.6295 15.7623	-0.137966 -0.790724
20.4 19.6126	0.840382 -0.350436
17.8607 18.0144	-0.636194 0.246989
17.9912 14.3623	0.324059 -0.153175
21.9655 20.8989	0.0367803 0.798759
21.1565 17.9423	0.428219 1.04135
20.236 16.2004	0.779338 -0.222579
21.4146 19.1233	0.050996 -0.00676243
15.2293 20.4245	0.0666733 -0.0960262
15.2581 21.5046	0.175412 0.281446
18.5929 16.3785	-0.716278 -1.33774
15.9376 16.697	-0.181898 -0.260168
21.3298 16.2131	0.572658 -0.25065
19.3623 21.095	0.308795 -0.105603
21.1793 20.2355	-0.0655536 -0.115793
16.6744 21.189	-0.187664 -0.154345
16.9123 16.7877	0.129991 -0.964878
18.5903 20.4895	-0.584489 0.563683
15.8725 14.0056	-0.634924 -0.574677
20.1437 21.7022	0.0277802 -0.186122
21.0382 21.294	0.0788012 -0.383865
15.775 18.4644	0.318782 0.744262
19.5345 19.0598	0.630171 0.218229
17.7267 20.9596	0.00226419 0.107542
19.0408 14.5154	-0.46282 0.597152
20.2549 20.6686	0.571836 -0.247262
22.1184 19.9161	0.44161 0.284627
16.8606 19.4429	-0.269426 0.00871537
18.7963 17.4315	0.136407 -0.0876139
19.5587 18.0857	0.519421 0.152052
20.0984 14.6537	-0.254017 -0.247798
20.4601 18.6273	0.154672 0.30369
20.7821 15.3857	-0.32389 0.495932
15.5585 22.4926	0.498796 -0.900972
18.1028 21.9685	-0.231577 0.352286
20.7448 17.0278	0.231595 -0.15014
17.6333 16.0505	-0.866428 0.273215
18.6316 19.5146	0.669122 0.46455
21.7935 21.8931	0.062 0.421275
15.3041 17.5525	0.0895006 -0.436967
18.6804 18.4983	0.332834 0.283265
17.8601 17.0574	-0.0165857 0.777423
19.5421 27.2158	-0.126303 0.521161
16.0709 25.0548	0.544459 0.0715772
19.6405 24.0785	0.612037 0.474992
19.1514 22.0848	-0.445671 0.474417
17.0625 26.1863	-0.175444 -0.278903
18.1089 24.9808	0.0936978 -0.276392
20.868 22.3941	0.0851866 0.462002
22.2033 25.0854	-0.053012 -0.0438105
19.0958 24.9086	0.240348 -0.140986
17.0298 23.2694	-0.00554935 -0.666697
21.1329 23.3496	0.229872 0.218903
20.6548 25.9854	0.406465 0.432426
21.1697 25.0899	-0.140275 0.489106
22.1695 23.367	0.136043 -0.505331
16.5277 24.1634	-0.577391 -0.00230824
19.4653 23.1307	0.232773 0.227501
20.1237 25.0587	0.0406061 0.643324
15.0727 24.9134	-0.102826 -0.112666
15.8807 27.7235	0.228217 -0.276411
20.2454 28.1418	-0.123068 0.683932
17.523 24.2026	-0.0518464 -0.118303
18.5636 23.9929	-0.155251 -0.0526495
18.4875 22.8903	-0.0479306 -0.633474
21.6914 25.9599	0.117992 0.143191
19.2225 28.1833	-0.446532 0.221479
15.4033 26.8536	-0.0774832 -0.0646808
20.6473 24.1878	0.969237 -0.398379
18.055 26.5972	-0.448571 -0.192324
16.7904 22.2459	0.148332 -0.852652
17.0884 25.156	0.173235 0.417295
20.5927 27.1016	0.414844 -0.165225
21.6741 24.2297	0.145491 1.0534
15.77 23.4728	0.00417475 -0.592184
16.4436 26.9452	1.20233 0.470417
18.6462 25.815	0.250151 -0.282724
15.0424 25.9088	0.52759 -1.00663
17.9626 27.563	-0.0932104 0.280177
14.0825 26.1496	0.528042 -0.657269
21.696 27.3467	-1.06885 0.113135
14.9186 23.9313	0.042623 -0.221605
19.6015 25.8788	-0.284242 -0.504368
16.0336 26.0225	0.864286 0.781999
16.8911 27.8234	-0.358152 -0.0445744
27.5055 28.0478	0.246801 -0.370296
24.3873 3.5264	0.438068 0.445146
26.0709 5.67625	0.322292 0.368021
28.6685 27.7913	0.385396 -0.379697
22.7284 3.18794	0.409357 0.0582657
23.7037 5.10217	0.470631 -0.0873555
24.0803 6.06882	0.282948 0.929585
24.1352 0.912182	-0.780578 0.451307
25.094 5.97829	-0.32716 -0.658599
21.7825 4.29284	-0.250935 0.0550577
28.4629 5.61278	-0.261462 -0.0892753
22.4168 0.0885213	0.0446237 0.509107
24.4306 1.98738	0.585411 -0.188965
28.206 28.7844	0.087206 0.173393
23.4663 1.76893	-0.157238 0.283075
25.4107 2.20248	0.28658 -0.743671
23.4545 3.96271	-0.723012 0.112516
22.2243 6.46549	0.279505 0.0833393
25.9081 4.13659	0.148629 0.213516
25.3766 3.24544	-0.0762376 0.34467
28.3539 2.41145	-0.152925 0.472538
23.0063 5.84526	-0.418636 -0.173309
24.4216 4.48374	-0.971998 -0.406834
25.7929 1.27948	0.272967 -0.381338
26.6041 4.85028	-1.30071 -0.180396
25.4504 28.3959	0.291872 0.581327
26.1561 0.300314	0.352597 -0.000831375
22.8105 4.75981	0.388089 0.0799322
27.5607 5.08112	-0.0490103 0.609669
27.1438 0.141906	0.0414708 0.189972
26.4294 2.07447	-0.174439 0.206438
22.4932 1.66074	-0.216524 -0.32379
24.9529 6.97395	-0.169959 0.439473
25.3179 4.95072	-0.354869 -0.34026
26.6137 3.38894	0.838904 -0.0389854
23.6456 2.78617	-0.557692 -0.246678
23.1086 0.831141	0.239772 0.0209529
27.6428 3.19274	-0.049796 -0.94669
25.1266 0.545871	-0.212784 -0.465888
27.7844 0.912871	1.08053 0.00968623
21.3894 0.468897	-0.193307 0.218614
27.4707 1.88758	0.443116 0.256744
28.7668 0.830097	-0.191055 -0.548662
27.2812 4.13209	-0.638486 -0.187291
26.7926 1.12086	0.344291 0.187731
23.1457 7.88207	0.145118 0.0872185
24.5714 13.0241	-0.014907 -0.386933
27.2775 10.8112	-0.07724 0.237877
26.9293 14.6184	0.488085 0.446313
23.2038 14.2097	-0.134525 -0.312038
22.5545 13.4127	0.229794 -0.899554
28.5743 14.6924	-0.256907 0.14241
23.582 10.4761	-0.447469 -0.453837
24.1026 7.70603	0.756196 0.397268
22.2763 7.44846	0.180261 0.321834
24.2722 11.276	-0.118133 -0.0376446
27.9497 13.9277	-0.22199 0.0175606
22.3116 11.6898	0.391922 -0.323208
25.5429 10.0126	-0.280128 0.134922
23.2503 6.84282	0.707306 -0.303529
22.6055 10.7092	0.212881 -0.386743
24.5836 10.3199	-0.463119 0.216456
21.3981 9.13658	0.85814 0.0550833
27.8358 7.91585	-0.558195 0.176693
27.3974 9.55243	0.239028 0.278665
28.4126 9.43499	-0.242394 -0.26504
21.9305 12.6204	0.179527 -0.754726
24.882 14.7578	0.0275093 -0.249769
22.9018 9.74612	-0.118022 -0.531608
25.581 12.9057	0.430882 0.0461786
27.0956 11.796	0.294391 0.00735664
26.2955 13.649	-0.629104 -0.454192
28.0701 11.4384	-0.130925 -0.605228
27.0663 8.5912	-0.255458 0.585375
23.9346 12.245	-0.430451 -0.173423
22.9399 12.4742	-1.20733 0.0430277
21.5591 13.5429	-0.501061 0.109688
26.5283 10.1532	-0.144481 0.464845
26.3261 11.0841	-0.0745213 -0.28176
25.8974 7.28259	-0.701216 0.874644
25.9068 11.9491	-1.00518 0.71939
26.1154 8.25268	-0.260806 -0.217996
25.2681 11.0819	-0.119973 0.35452
23.3568 8.86237	0.710451 0.877243
24.3759 8.74063	-0.0964468 1.02671
25.3454 8.91672	0.374047 -0.0987074
21.8567 10.1026	0.341575 -0.217873
27.4333 13.0195	0.341168 -0.0485722
24.9415 12.0837	0.577671 0.849303
24.2073 13.994	0.22195 0.279586
26.8927 7.59171	-0.268997 0.635945
23.3014 11.4751	0.333684 0.340646
25.2201 13.8233	-0.155245 -0.430337
23.5669 13.2422	-0.242417 -0.023671
25.8865 14.5595	-0.275139 -0.494463
21.2897 11.8126	0.209749 -0.295394
27.6471 6.16775	0.230145 -0.754264
20.9801 10.7345	-0.929062 0.307148
25.0705 7.94913	0.0873101 -0.142334
26.5322 12.6867	0.131062 -0.663085
26.6419 6.52103	0.553193 0.319305
26.2998 9.22679	0.565408 -0.492235
26.3444 16.1291	-0.562065 0.701411
25.5501 15.5053	-0.0644567 0.716958
23.5554 20.8514	0.0118056 -0.0613358
24.3169 21.5614	-0.457816 0.462524
23.561 15.9166	-0.421726 -0.0113687
28.4127 16.3892	-0.0010768 -0.678971
24.5817 15.7799	-0.20053 -0.21338
25.1311 20.1468	0.476121 -0.119042
24.6929 19.0979	0.153153 0.120168
24.1548 18.1873	0.374038 0.412407
25.1434 18.1464	-0.168974 -0.208864
22.1076 18.1611	0.192219 0.330181
27.0974 18.0666	0.609529 -0.530797
25.8041 17.3678	0.0258546 -0.906423
21.7602 17.1008	0.0257183 0.150278
24.7201 17.2341	0.185541 -0.114258
28.368 20.5918	0.353982 -0.695523
24.1482 19.9731	0.570288 0.237463
28.7482 17.3225	0.900694 -0.806827
25.3565 16.4876	0.011547 0.0383688
26.0541 20.6798	0.451305 0.0389465
22.5826 19.07	0.586864 -0.750064
27.811 19.6278	-0.708865 -0.119127
22.4291 16.1928	0.97398 0.110032
23.639 19.082	-0.235833 -0.616887
23.1711 18.2022	0.0606313 0.470992
23.6806 17.2966	-0.293713 -0.278933
22.6989 17.3204	0.0723203 0.129437
27.3489 16.2875	-0.702138 0.239436
26.8574 20.0503	-0.296982 -0.290003
27.7289 17.2071	0.913116 0.446533
23.879 14.954	-0.270852 -0.290612
25.0999 22.1401	0.328999 0.366748
25.9715 19.5725	0.371935 -0.825449
28.1137 18.1171	0.539028 -0.225808
23.1344 19.9225	0.854125 -0.27098
26.1126 18.3465	-0.00277725 -0.451337
22.8505 15.2087	-0.190187 -0.342341
0.191335 15.5999	-0.20758 0.247173
25.2272 21.162	0.167938 0.116819
27.9888 15.5038	0.0110251 -0.184303
26.7455 17.1387	0.269 0.149218
26.8474 19.0356	-0.240965 0.116615
26.7835 27.1854	0.0683149 -0.18398
25.1518 26.7602	0.15386 -0.106378
24.7039 25.8892	-0.509684 -0.154403
24.8545 23.0884	0.286154 -0.151295
26.8515 22.6593	-0.546846 -0.384493
27.4435 25.5315	0.0547316 0.543447
24.7657 27.6773	-0.565915 0.129042
23.6926 25.9658	-0.172877 -0.83046
23.1809 25.0834	0.298805 0.281732
23.0747 26.9115	0.0785076 -0.474194
23.7505 27.7479	-0.229294 0.658631
25.2272 24.9922	0.23068 0.30389
24.417 28.6262	-0.734708 -0.100312
23.6818 24.1943	0.724774 0.102159
28.2932 26.1451	-0.0954458 0.455953
26.6905 26.2016	-0.422588 0.296535
23.2314 23.2551	-0.245142 0.926522
27.3027 23.5452	-0.364745 -0.0583528
24.1597 26.841	0.938867 -0.0804653
27.9411 24.5443	-0.390285 0.499199
24.7022 24.0806	0.284711 -0.158075
22.7096 24.2089	0.0425296 0.922339
23.3996 28.6963	-0.130627 -0.477066
25.7346 25.8685	0.0778404 0.701718
22.5912 22.449	0.285143 0.160235
26.4895 28.173	-0.319501 0.737655
25.8062 27.495	0.261261 -0.180544
25.8522 22.7713	0.415172 -0.370365
26.4536 25.1863	0.407091 -0.263108
27.8104 27.1206	0.235509 -0.353564
26.9914 21.0765	-0.0429505 -0.701353
22.6568 26.0089	0.0232853 0.614459
28.0416 22.0373	-0.244239 0.643133
24.2037 25.0535	0.038248 -0.0587749
25.6451 23.7506	-0.213745 -0.172055
22.6369 27.869	-0.442634 -0.542598
26.1561 21.7854	0.218006 0.636993
24.0145 22.5742	0.763112 -0.516381
21.6329 28.3306	0.597665 0.235857
26.5927 24.1705	-0.0609466 -0.300528
23.325 21.8046	0.736508 -0.513537
5.36384 28.5361	0.119378 0.04963
28.088 3.92468	0.249789 0.0923355
3.43117 28.4343	-0.236063 0.214384
2.60344 6.04307	-0.358806 0.604433
3.95528 6.52588	-0.0509724 -0.414317
2.63328 0.6174	0.328891 -0.891156
3.54614 4.91426	0.244301 -1.05414
1.17752 5.3039	-0.127486 0.242124
6.4584 3.91061	-0.429896 0.505133
4.24898 0.696618	0.770952 0.168036
0.168337 4.14731	-0.226542 0.690076
6.2053 5.46086	0.0760518 0.696293
6.45402 6.2861	0.102913 -0.412991
1.08702 4.46139	0.179223 -0.122474
1.28924 7.2497	0.186668 0.466865
28.8029 7.58805	0.263343 0.52955
4.27638 13.158	-0.449387 -0.219015
6.08082 8.78832	0.760664 0.508075
5.6824 14.0534	0.252374 0.349665
1.33097 6.4088	-0.0879744 -0.711587
5.79517 7.13391	-0.373519 -0.5522
3.08658 14.3426	0.639715 0.418269
2.63967 11.0979	-0.52847 -0.221019
6.36384 7.81018	-0.0887566 1.34013
2.07235 13.3768	0.327672 -0.0767622
1.99112 10.3611	-0.00829123 -0.466419
1.60108 16.4717	-0.0575184 0.91488
1.33429 20.1736	-0.120013 -0.0822382
2.08079 15.7291	0.0886844 -0.597512
3.58843 21.022	-0.459159 0.257063
5.13482 15.3865	0.321924 -0.0764656
2.82449 20.6531	0.0424754 -0.238226
5.21786 20.9686	-0.393898 0.0990916
5.88255 16.7377	-0.407716 0.657272
6.9233 17.4492	0.566314 0.369637
2.47032 22.3262	0.499767 0.993068
1.33258 23.5298	0.833246 -0.326812
28.1301 23.7354	-0.0494107 0.411612
1.6765 24.8703	-0.14869 0.20907
4.87545 21.8259	-0.211641 0.416736
5.88207 24.4852	-0.513963 -0.165001
28.6077 26.9378	0.170171 -0.098821
1.18296 26.1861	0.029303 0.36279
8.69054 4.70406	-0.277052 -0.610839
11.5924 1.70322	-0.307134 0.3143
7.01259 28.7999	0.00757241 -0.649892
14.3244 1.1313	-0.419302 0.165574
11.3225 6.81257	0.286568 -0.147634
7.29676 6.5304	-0.21944 -0.0855335
8.84098 3.39574	-0.340985 -0.0245882
7.31016 2.65599	0.497624 -1.01825
7.22145 7.6605	-0.758827 0.0886852
10.346 2.62176	-0.345217 0.067403
11.5286 9.06829	-0.432102 0.245863
10.1388 9.8579	0.298487 -0.409306
10.8548 8.4754	0.278188 -0.683506
10.7375 13.9933	0.349311 -0.175103
10.8421 13.1135	0.0654244 -0.474855
9.26395 13.9882	0.0560981 0.415904
12.4642 7.98563	0.0645464 0.330741
9.93223 12.8396	0.412031 -0.316629
12.8426 9.56127	-0.70785 -0.245953
8.28015 13.0686	-0.283463 -0.0610104
15.4103 10.2975	-0.038573 -0.0992233
12.5246 12.2401	-0.163107 -0.194006
11.6637 8.16475	-0.0566936 -0.51175
10.0738 8.89215	0.054381 0.115307
8.25246 14.7722	-0.0321332 -0.532406
11.253 9.96289	-0.342301 0.156835
14.0432 13.904	0.396671 -0.798917
8.32001 10.7451	0.43597 0.436036
8.7038 6.97446	-0.0815038 -0.0589875
7.05442 11.0606	-0.0281858 0.663121
12.5424 13.8582	0.713651 -0.254623
10.2228 7.83719	-0.152868 0.511945
13.1154 16.1904	0.716053 -0.0622828
12.9847 19.7727	-0.369588 -0.198702
14.3767 20.1917	-0.0678083 0.338969
8.44093 16.7088	0.307681 -0.516725
6.98419 15.8539	0.138883 -0.231167
8.09613 18.069	-0.739481 0.795447
10.5051 19.7231	0.731966 -0.170632
9.61382 18.1901	0.313843 0.359063
13.9499 18.7664	-0.54261 -0.372263
9.62054 27.0367	-0.375438 0.341396
13.1178 24.3968	-0.525648 0.62235
12.7965 22.0334	-0.046976 -0.103095
8.0594 22.7967	-0.166913 0.575629
13.5594 26.8223	-0.0102996 -0.350087
9.57545 25.7087	0.440359 -0.159715
7.24387 23.6451	0.120714 -0.0227035
11.9358 24.5674	0.401569 -0.382596
11.8169 25.4937	0.0411933 -0.355977
8.04904 23.7739	0.0674036 0.547174
11.7988 23.2615	0.354525 -0.137327
11.9648 27.283	-0.444207 -0.950606
10.4012 22.4804	-0.110237 0.266816
6.51325 23.2365	-0.116461 -0.914278
6.99817 22.0708	0.173298 0.252248
20.6457 0.0644188	-0.131274 0.831964
17.5685 28.2891	-0.245275 -0.220811
18.9592 6.21693	0.00886739 -0.317456
16.8555 7.33839	0.113268 -0.108005
15.4796 6.89716	-0.60341 0.661896
21.3221 5.07097	-0.649882 -0.454963
17.9538 0.193239	-0.0593304 -0.241847
19.223 2.3415	-0.722194 0.0536542
19.3101 0.947545	0.126775 0.416279
13.705 5.3379	0.000801873 -0.215661
19.4689 7.62977	0.145945 0.641685
21.0373 9.90286	-0.53137 0.452263
17.6557 11.9135	0.140809 0.772426
18.9772 10.8881	-0.114389 0.268834
19.4733 9.3024	-0.135704 0.571331
20.5462 11.4561	-0.673096 0.0448216
16.6509 10.734	0.0480832 0.690573
15.5214 11.6709	0.342519 -0.10403
20.0791 13.0435	-0.305805 -0.861015
18.6612 9.76556	-0.0255852 -0.36627
20.2248 10.3491	-0.199165 -0.086233
19.4056 16.3674	-0.305478 0.209364
20.3328 17.752	-0.0339706 -0.597611
17.3399 21.667	-0.0564692 -0.49469
17.0849 20.4806	0.0642388 -0.450747
18.5833 21.3182	0.706689 0.165597
22.7369 20.6444	0.43265 0.218033
15.8745 20.961	-0.112653 0.705097
17.1327 17.5987	0.568744 -0.0956744
16.3243 22.8849	0.418169 -0.235414
20.2669 23.4402	0.0569566 0.534524
16.3467 28.4682	-0.178398 -0.523827
21.0028 27.8276	0.444989 -0.260589
18.9916 26.572	-0.132874 0.910706
18.4186 28.292	-0.676207 -0.213836
18.736 27.4186	-0.123428 0.599066
19.9962 26.5516	0.368468 -0.0714259
15.0459 27.6949	-0.143984 0.488524
16.0877 21.8179	0.137801 -0.644979
20.0052 22.5124	0.232134 0.847368
17.2994 27.0078	0.0900924 0.00811463
14.3842 25.3558	0.207305 -0.254628
17.7588 25.7448	-0.239047 -0.188545
21.2395 26.6189	0.177058 -0.332073
15.0158 23.0855	-0.276677 -0.600871
17.8838 23.4708	0.644685 0.146934
15.6807 24.3053	0.117811 0.247039
21.6576 22.6841	-0.76868 -0.0996757
22.2176 26.7098	0.474047 0.154264
17.617 22.6212	-0.386062 0.553137
22.573 3.99587	-0.184766 0.830818
24.7165 2.74251	0.0893317 -0.221349
24.9575 1.35537	-0.305165 -0.495389
28.7208 6.35182	0.203277 0.277068
21.0933 3.74871	0.289125 -0.446853
24.1293 6.88361	0.115482 1.06021
26.0561 2.78897	-0.581263 -0.444844
22.8617 2.39263	0.649001 0.163742
21.8905 3.39307	-0.416007 -0.810024
28.3645 4.765	-0.06518 0.120798
25.0761 4.00368	-0.134983 0.514599
27.0523 2.62644	-0.0986556 0.535208
25.7736 6.46032	-1.35694 -0.0360249
22.1716 0.896375	-0.442511 0.703393
24.5377 5.33794	0.32011 0.414649
28.3 1.57896	-0.411359 0.0598198
21.7799 11.0213	-0.451112 -0.0257999
27.3846 6.95402	0.730637 0.706217
22.1779 9.33384	-0.965384 -0.435238
23.8078 9.61747	0.434481 -0.658332
27.9023 12.3307	0.196173 -0.020261
26.9167 5.70483	0.208872 0.0570016
24.7337 9.50404	0.12002 -0.760819
27.8839 8.77418	-0.356548 -0.280513
27.1014 13.7878	-0.294614 0.346468
27.7507 14.7134	-0.084618 0.710184
27.5675 20.432	0.444215 0.103153
0.405003 20.6167	0.32774 -0.476887
0.132599 18.1995	0.681777 -0.589182
27.1227 15.4411	0.142644 -0.207354
24.15 16.5641	-0.752729 0.400338
24.467 20.7646	0.566273 0.219848
22.5677 21.5021	0.326396 -0.430062
26.3282 15.2367	-0.0390368 0.317982
28.6359 19.8124	0.0581918 -0.0542024
25.4787 18.9082	0.450635 -0.52995
27.8023 21.2584	0.762208 0.608429
23.1671 16.6426	0.78488 0.115411
27.643 18.8038	0.242389 -0.0916941
28.2523 25.3114	1.17403 -0.580873
25.8872 24.54	1.23184 -0.19613
26.4255 23.3645	0.382884 -0.437677
25.9934 26.6789	0.027958 0.351694
27.5012 26.3776	0.837307 0.418376
24.0614 23.4329	0.409918 0.320313
27.6651 22.8078	-0.425982 -0.00783445
0.580354 27.3095	0.128929 -0.188191
0.219874 25.7068	0.0343927 0.451034
27.1459 24.742	-0.415185 0.363001
27.1023 21.8758	0.229969 -0.0172385
0.0993868 22.2728	0.118078 -0.798472

